A Statistical Approach to Recognizing Source Classes for Unassociated Sources in the First Fermi-LAT Catalog

The Fermi Large Area Telescope First Source Catalog (1FGL) provided spatial, spectral, and temporal properties for a large number of gamma-ray sources using a uniform analysis method. After correlating with the most-complete catalogs of source types known to emit gamma rays, 630 of these sources are "unassociated" (i.e. have no obvious counterparts at other wavelengths). Here, we employ two statistical analyses of the primary gamma-ray characteristics for these unassociated sources in an effort to correlate their gamma-ray properties with the AGN and pulsar populations in 1FGL. Based on the correlation results, we classify 221 AGN-like and 134 pulsar-like sources in the 1FGL unassociated sources. The results of these source "classifications" appear to match the expected source distributions, especially at high Galactic latitudes. While useful for planning future multiwavelength follow-up observations, these analyses use limited inputs, and their predictions should not be considered equivalent to "probable source classes" for these sources. We discuss multiwavelength results and catalog cross-correlations to date, and provide new source associations for 229 Fermi-LAT sources that had no association listed in the 1FGL catalog. By validating the source classifications against these new associations, we find that the new association matches the predicted source class in ~80% of the sources.

==> anc/Table4.dat <==
1FGL Name	R.A.	Dec.	l	b	Var{a}	BSL{b}	Class Tree	Class Tree	Logistic Reg.	Logistic Reg.	Combined	Radio	Radio	X-Ray	TeV
	(J2000)	(J2000)	 	 	 	 	Predict	Class	Predict	Class	Class	Imaging	Timing	 	 
J0000.8+6600c  	0.209	66.002	117.812	3.635	    	    	0.64	    	0.08	    	    	    	    	    
J0001.9-4158  	0.483	-41.982	334.023	-72.029	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0003.1+6227  	0.798	62.459	117.388	0.108	    	    	0.77	  AGN  	0.06	  AGN  	  AGN  	  T  	    	    
J0004.3+2207  	1.081	22.123	108.757	-39.448	    	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0005.1+6829  	1.283	68.488	118.689	5.999	    	    	0.78	  AGN  	0	  AGN  	  AGN  	    	    	    
J0006.9+4652  	1.746	46.882	115.082	-15.311	    	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0008.3+1452  	2.084	14.882	107.655	-46.708	    	    	0.77	  AGN  	0	  AGN  	  AGN  	    	    	    
J0009.1+5031  	2.289	50.52	116.089	-11.789	    	    	0.85	  AGN  	0	  AGN  	  AGN  	    	    	    
J0016.6+1706  	4.154	17.108	111.135	-44.964	    	    	0.87	  AGN  	0	  AGN  	  AGN  	    	    	    
J0017.7-0019  	4.429	-0.326	104.735	-62.001	    	    	0.84	  AGN  	0	  AGN  	  AGN  	    	    	    
J0022.2-1850  	5.569	-18.847	82.418	-79.347	    	    	0.79	  AGN  	0	  AGN  	  AGN  	    	    	    
J0023.5+0930  	5.885	9.51	111.523	-52.743	    	    	0.84	  AGN  	0.01	  AGN  	  AGN  	    	    	    
J0024.6+0346  	6.173	3.776	110.111	-58.429	  T  	    	0.91	  AGN  	0	  AGN  	  AGN  	    	    	    
J0028.9-7028  	7.23	-70.474	305.664	-46.535	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J0030.7+0724  	7.678	7.403	113.925	-55.106	    	    	0.69	    	0	  AGN  	  AGN  	  T  	    	    
J0032.7-5519  	8.178	-55.324	308.535	-61.6	  T  	    	0.78	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0038.0+1236  	9.516	12.611	117.839	-50.129	    	    	0.89	  AGN  	0	  AGN  	  AGN  	    	    	    
J0038.6+2048  	9.662	20.803	118.912	-41.969	    	    	0.74	    	0	  AGN  	  AGN  	  T  	    	    
J0038.6+6306  	9.669	63.108	121.49	0.272	    	    	0.41	  PSR  	0.57	  PSR  	  PSR  	    	  T  	  T  
J0039.2+4331  	9.806	43.522	120.587	-19.294	    	    	0.9	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0043.6+3424  	10.924	34.406	121.117	-28.438	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J0048.0+2232  	12.002	22.541	121.894	-40.324	  T  	    	0.87	  AGN  	0	  AGN  	  AGN  	    	    	    
J0051.4-6242  	12.873	-62.707	302.921	-54.422	    	    	0.76	  AGN  	0	  AGN  	  AGN  	    	    	    
J0054.9-2455  	13.734	-24.929	142.787	-87.665	    	    	0.89	  AGN  	0	  AGN  	  AGN  	    	    	    
J0059.6+1904  	14.909	19.078	125.615	-43.751	    	    	0.75	  AGN  	0.02	  AGN  	  AGN  	  T  	    	    
J0101.0-6423  	15.262	-64.396	301.219	-52.7	    	    	0.71	    	0.42	    	    	    	    	    
J0102.3+0942  	15.579	9.714	127.396	-53.063	    	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0103.1+4840  	15.797	48.671	124.933	-14.155	    	    	0.73	    	0.01	    	    	    	    	    
J0105.7+3930  	16.436	39.505	125.936	-23.283	    	    	0.74	    	0	    	    	    	    	    
J0106.7+4853  	16.681	48.894	125.52	-13.901	  T  	    	0.66	    	0.22	  PSR  	  PSR  	    	    	    
J0110.0-4023  	17.525	-40.389	287.889	-76.19	    	    	0.75	  AGN  	0	  AGN  	  AGN  	    	    	    
J0115.7+0357  	18.935	3.959	134.546	-58.364	    	    	0.9	  AGN  	0	  AGN  	  AGN  	    	    	    
J0122.2+5200  	20.553	52.014	127.741	-10.571	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0124.6-0616  	21.154	-6.283	145.148	-67.712	    	    	0.78	  AGN  	0	  AGN  	  AGN  	    	    	    
J0127.0+0322  	21.759	3.379	140.027	-58.307	    	    	0.9	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0131.2+6121  	22.823	61.352	127.692	-1.151	    	    	0.69	    	0	    	    	    	    	    
J0134.4+2632  	23.619	26.543	134.746	-35.339	    	    	0.83	  AGN  	0	  AGN  	  AGN  	    	    	    
J0136.3-2220  	24.081	-22.34	190.201	-78.746	    	    	0.79	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0137.8+5814  	24.453	58.249	129.019	-4.073	    	    	0.74	    	0.01	    	    	    	    	    
J0143.9-5845  	25.986	-58.762	290.419	-57.073	    	    	0.82	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0147.4+1547  	26.856	15.792	142.143	-44.981	    	    	0.85	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0157.0-5259  	29.26	-52.986	282.125	-61.412	    	    	0.78	  AGN  	0	  AGN  	  AGN  	    	    	    
J0212.3+5319  	33.082	53.324	134.956	-7.649	    	    	0.68	    	0.68	    	    	    	  T  	  T  
J0214.1+6020  	33.547	60.345	133	-0.899	    	    	0.88	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0217.9-6630  	34.487	-66.504	290.14	-48.419	    	    	0.85	  AGN  	0	  AGN  	  AGN  	    	    	    
J0223.0-1118  	35.766	-11.302	181.044	-63.287	    	    	0.8	  AGN  	0	  AGN  	  AGN  	    	    	    
J0224.0+6201c  	36.008	62.017	133.563	1.072	    	    	0.4	  PSR  	0.42	  PSR  	  PSR  	    	  T  	  T  
J0226.0+3922  	36.518	39.371	142.2	-19.934	    	    	0.73	    	0	    	    	    	    	    
J0226.3+0937  	36.592	9.626	158.235	-46.636	    	    	0.87	  AGN  	0	  AGN  	  AGN  	    	    	    
J0233.4+6654  	38.374	66.902	132.715	5.989	    	    	0.67	    	0	  AGN  	  AGN  	  T  	    	    
J0239.5+1324  	39.877	13.407	159.234	-41.723	    	    	0.94	  AGN  	0.01	  AGN  	  AGN  	  T  	    	    
J0242.7+0007  	40.678	0.133	171.955	-51.82	    	    	0.81	  AGN  	0	  AGN  	  AGN  	    	    	    
J0247.4-6003  	41.866	-60.052	279.996	-51.598	    	    	0.95	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0248.7+5127  	42.185	51.456	140.851	-7.288	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0251.5+5634  	42.885	56.581	138.946	-2.51	    	    	0.61	    	0	  AGN  	  AGN  	  T  	    	    
J0256.1+0323  	44.042	3.384	172.399	-47.152	    	    	0.82	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0256.9+2920  	44.239	29.35	153.27	-26.027	    	    	0.72	    	0	  AGN  	  AGN  	    	    	    
J0259.9+5925  	44.986	59.421	138.629	0.523	    	    	0.52	  PSR  	0.42	  AGN  	  Conflict  	    	  T  	    
J0305.2-1601  	46.303	-16.028	200.172	-57.104	    	    	0.84	  AGN  	0	  AGN  	  AGN  	    	    	    
J0307.5+4916  	46.878	49.27	144.553	-7.804	    	    	0.78	  AGN  	0.11	  AGN  	  AGN  	  T  	    	    
J0308.6+7442  	47.155	74.712	131.749	14.24	    	    	0.58	  PSR  	0.97	  PSR  	  PSR  	    	    	    
J0311.3-0922  	47.84	-9.368	191.349	-52.533	    	    	0.85	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0315.6-5109  	48.924	-51.165	264.314	-53.739	    	    	0.9	  AGN  	0	  AGN  	  AGN  	    	    	    
J0316.3-6438  	49.1	-64.641	281.552	-46.011	    	    	0.92	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0318.1+0254  	49.538	2.915	178.401	-43.603	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J0332.0+6310  	53.023	63.174	139.942	5.738	    	    	0.82	  AGN  	0.13	  AGN  	  AGN  	  T  	    	    
J0333.7+2919  	53.427	29.327	160.47	-21.474	    	    	0.72	    	0	  AGN  	  AGN  	    	    	    
J0334.2+3233  	53.567	32.558	158.445	-18.859	    	    	0.54	  PSR  	0.37	  PSR  	  PSR  	    	    	    
J0334.2+7501  	53.567	75.032	132.997	15.442	    	    	0.81	  AGN  	0.01	  AGN  	  AGN  	  T  	    	    
J0335.5-4501  	53.88	-45.032	252.738	-52.859	    	    	0.86	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0336.0+7845  	54.004	78.75	130.709	18.45	    	    	0.79	  AGN  	0	  AGN  	  AGN  	    	    	    
J0338.8+1313  	54.721	13.231	173.497	-32.742	    	    	0.85	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0340.4+4130  	55.107	41.507	153.794	-11.022	    	    	0.46	  PSR  	0.24	  PSR  	  PSR  	    	    	    
J0341.5+5304  	55.397	53.079	146.906	-1.684	    	    	0.48	  PSR  	0.01	    	  PSR  	    	    	    
J0342.2+3859  	55.564	38.996	155.651	-12.788	    	    	0.82	  AGN  	0	  AGN  	  AGN  	    	    	    
J0345.2-2355  	56.325	-23.919	218.23	-50.836	    	    	0.78	  AGN  	0	    	  AGN  	  T  	    	    
J0352.8+5658  	58.206	56.968	145.769	2.368	    	    	0.64	    	0	  AGN  	  AGN  	  T  	    	    
J0359.5+5410  	59.899	54.178	148.296	0.846	    	    	0.55	  PSR  	0.31	    	  PSR  	    	  T  	    
J0401.3-3152  	60.333	-31.871	231.331	-48.733	    	    	0.85	  AGN  	0	  AGN  	  AGN  	    	    	    
J0402.2+6810  	60.572	68.178	139.235	11.578	    	    	0.8	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0404.5-0850  	61.142	-8.835	200.459	-40.939	    	    	0.86	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0409.9-0357  	62.478	-3.957	195.866	-37.35	    	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0411.6+5459  	62.909	54.997	149.049	2.619	    	    	0.73	    	0.01	  AGN  	  AGN  	  T  	    	    
J0412.2+2103  	63.054	21.06	173.373	-21.583	    	    	0.86	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0426.5+5437  	66.647	54.631	150.843	3.869	    	    	0.42	  PSR  	0.05	  PSR  	  PSR  	    	  T  	  T  
J0427.3+2028  	66.842	20.478	176.342	-19.314	    	    	0.79	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0427.5+0515  	66.878	5.265	189.548	-28.61	    	    	0.56	  PSR  	0	    	  PSR  	    	    	    
J0427.9+5556  	66.983	55.947	150.023	4.918	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0430.3+3511c  	67.591	35.184	165.441	-9.048	    	    	0.54	  PSR  	0.04	  AGN  	  Conflict  	    	  T  	    
J0439.6-0538  	69.909	-5.648	202.137	-31.776	    	    	0.71	    	0	  AGN  	  AGN  	  T  	    	    
J0439.8-1857  	69.965	-18.965	216.898	-37.251	    	    	0.83	  AGN  	0	  AGN  	  AGN  	    	    	    
J0445.2-6008  	71.319	-60.15	269.931	-38.844	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J0500.8+3437  	75.217	34.617	169.938	-4.633	    	    	0.72	    	0.01	  AGN  	  AGN  	  T  	    	    
J0502.9+1857  	75.729	18.952	182.946	-13.636	    	    	0.77	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0505.9+6121  	76.485	61.353	148.996	12.159	    	    	0.75	  AGN  	0	  AGN  	  AGN  	    	    	    
J0506.9-5435  	76.742	-54.599	262.439	-36.772	    	    	0.76	  AGN  	0	  AGN  	  AGN  	    	    	    
J0513.0+4048  	78.258	40.81	166.426	1.007	    	    	0.64	    	0	  AGN  	  AGN  	    	    	    
J0515.2+7355  	78.823	73.93	138.513	19.744	    	    	0.89	  AGN  	0	  AGN  	  AGN  	    	    	    
J0515.6-4404  	78.902	-44.078	249.449	-35.227	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0515.9+1528  	78.978	15.467	187.702	-13.042	    	    	0.95	  AGN  	0	  AGN  	  AGN  	    	    	    
J0517.6-1737  	79.407	-17.633	219.241	-28.404	    	    	0.9	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0517.6+0857  	79.409	8.953	193.61	-16.194	    	    	0.68	    	0	  AGN  	  AGN  	    	    	    
J0520.2+2632  	80.06	26.543	178.956	-6.013	  T  	    	0.9	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0521.6+0103  	80.423	1.051	201.295	-19.345	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0523.5-2529  	80.888	-25.498	228.242	-29.791	    	    	0.48	  PSR  	0.17	  PSR  	  PSR  	    	  T  	  T  
J0524.1+2842  	81.032	28.701	177.652	-4.087	    	    	0.81	  AGN  	0.13	    	  AGN  	  T  	    	    
J0527.6+6646  	81.902	66.776	145.589	17.068	    	    	0.79	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0528.4+3838  	82.105	38.639	169.898	2.2	    	    	0.74	    	0.09	  AGN  	  AGN  	    	    	    
J0533.9+6758  	83.493	67.979	144.791	18.184	    	    	0.78	  AGN  	0	    	  AGN  	  T  	    	    
J0534.7-0531c  	83.687	-5.522	209.074	-19.561	    	    	0.55	  PSR  	1	    	  PSR  	    	  T  	    
J0536.2-0607c  	84.062	-6.128	209.826	-19.5	    	    	0.47	  PSR  	0.77	  PSR  	  PSR  	    	  T  	    
J0537.7-5717  	84.434	-57.299	265.56	-32.391	    	    	0.84	  AGN  	0	  AGN  	  AGN  	    	    	    
J0538.4-3910  	84.605	-39.179	244.456	-30.276	    	    	0.81	  AGN  	0.02	  AGN  	  AGN  	    	    	    
J0540.4-0737c  	85.122	-7.627	211.744	-19.224	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0541.1+3542c  	85.281	35.709	173.734	2.745	    	    	0.59	  PSR  	0	    	  PSR  	    	    	    
J0541.9-0204c  	85.488	-2.075	206.72	-16.383	    	    	0.83	  AGN  	0	  AGN  	  AGN  	    	    	    
J0545.6+6022  	86.407	60.372	152.448	15.769	    	    	0.78	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0547.0+0020c  	86.77	0.337	205.133	-14.121	    	    	0.52	  PSR  	0.01	    	  PSR  	    	    	    
J0549.9+2654c  	87.477	26.901	182.232	-0.241	    	    	0.68	    	0	  AGN  	  AGN  	  T  	    	    
J0550.8-4400  	87.721	-44.004	250.425	-28.944	    	    	0.68	    	0	  AGN  	  AGN  	  T  	    	    
J0551.6+0449c  	87.924	4.825	201.656	-10.965	    	    	0.46	  PSR  	0	    	  PSR  	    	    	    
J0600.5-2006  	90.15	-20.113	225.954	-19.917	    	    	0.77	  AGN  	0.01	  AGN  	  AGN  	    	    	    
J0600.9+3838  	90.238	38.647	173.193	7.637	    	    	0.89	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0603.0-4012  	90.765	-40.213	246.827	-25.9	    	    	0.82	  AGN  	0.01	  AGN  	  AGN  	    	    	    
J0604.2-4817  	91.052	-48.284	255.688	-27.487	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J0605.1+0005  	91.297	0.097	207.516	-10.231	    	    	0.71	    	0.16	  AGN  	  AGN  	    	    	    
J0605.3+3800  	91.327	38.005	174.174	8.081	    	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0608.1-0630c  	92.037	-6.509	213.861	-12.575	    	    	0.5	  PSR  	0.24	    	  PSR  	    	    	    
J0608.3+2038c  	92.085	20.635	189.764	0.286	    	    	0.46	  PSR  	0.32	    	  PSR  	    	  T  	  T  
J0609.3-0244  	92.347	-2.744	210.571	-10.604	    	    	0.86	  AGN  	0.03	  AGN  	  AGN  	    	    	    
J0614.1-3328  	93.546	-33.479	240.482	-21.819	    	  T  	0.33	  PSR  	0.73	  PSR  	  PSR  	    	    	    
J0621.5+2508  	95.376	25.142	187.237	5.095	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0622.2+3751  	95.561	37.864	175.844	10.989	    	    	0.42	  PSR  	0.75	    	  PSR  	    	    	    
J0623.5+3330  	95.893	33.506	179.936	9.306	    	    	0.65	    	0	    	    	    	    	    
J0625.7+0001  	96.434	0.03	209.966	-5.703	    	    	0.8	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0625.9-0613  	96.476	-6.227	215.606	-8.501	    	    	0.7	    	0.01	    	    	  T  	    	    
J0630.1+0622  	97.535	6.368	204.836	-1.805	    	    	0.72	    	0.11	    	    	    	    	    
J0634.3+0402c  	98.575	4.041	207.38	-1.959	    	    	0.35	  PSR  	0.01	  PSR  	  PSR  	    	    	    
J0641.5+1023c  	100.38	10.399	202.55	2.547	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0645.5+0446  	101.376	4.768	208.014	0.856	    	    	0.6	  PSR  	0	    	  PSR  	    	    	    
J0647.3+0031  	101.842	0.529	211.998	-0.664	    	    	0.55	  PSR  	0.01	  AGN  	  Conflict  	    	    	    
J0648.6-6052  	102.158	-60.879	270.8	-23.806	    	    	0.83	  AGN  	0	  AGN  	  AGN  	    	    	    
J0648.8+1516  	102.207	15.273	198.992	6.335	    	    	0.79	  AGN  	0	  AGN  	  AGN  	    	    	    
J0651.1-3022  	102.78	-30.371	240.448	-13.392	    	    	0.88	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0653.6+8236  	103.4	82.615	131.223	26.955	    	    	0.74	    	0	  AGN  	  AGN  	  T  	    	    
J0658.5+0641  	104.64	6.693	207.772	4.623	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0659.9+1303  	104.984	13.052	202.199	7.766	    	    	0.73	    	0	  AGN  	  AGN  	  T  	    	    
J0705.9-1051c  	106.498	-10.853	224.24	-1.741	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0706.5+3744  	106.625	37.74	179.495	18.985	    	    	0.76	  AGN  	0.06	  AGN  	  AGN  	    	    	    
J0707.3+7742  	106.833	77.702	136.767	27.3	    	    	0.92	  AGN  	0	  AGN  	  AGN  	    	    	    
J0709.0-1116  	107.257	-11.276	224.959	-1.274	    	    	0.74	    	0	  AGN  	  AGN  	  T  	    	    
J0713.7-0950  	108.432	-9.841	224.221	0.414	    	    	0.54	  PSR  	0.01	  AGN  	  Conflict  	    	    	    
J0718.8-4958  	109.713	-49.978	261.229	-16.314	    	    	0.85	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0723.6+2908  	110.916	29.147	189.34	19.331	  T  	    	0.9	  AGN  	0	  AGN  	  AGN  	    	    	    
J0724.1-3522  	111.039	-35.369	248.07	-9.247	    	    	0.79	  AGN  	0.05	  AGN  	  AGN  	  T  	    	    
J0724.7-2223c  	111.182	-22.383	236.544	-3.126	    	    	0.7	    	0.03	    	    	    	    	    
J0724.7-4714  	111.189	-47.242	259.043	-14.315	    	    	0.86	  AGN  	0.03	  AGN  	  AGN  	  T  	    	    
J0731.2-1910c  	112.817	-19.169	234.445	-0.25	    	    	0.85	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0731.9-1517  	112.983	-15.288	231.119	1.757	    	    	0.88	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0734.7-1557  	113.684	-15.956	232.031	2.026	    	    	0.46	  PSR  	0.12	    	  PSR  	    	    	    
J0736.4+4053  	114.116	40.899	178.123	25.459	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0737.4-3239  	114.355	-32.662	246.95	-5.553	  T  	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0742.1-4849c  	115.535	-48.833	261.819	-12.398	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0743.0-3110  	115.755	-31.181	246.234	-3.793	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0744.1-2523  	116.036	-25.392	241.329	-0.702	    	    	0.4	  PSR  	0.08	  PSR  	  PSR  	    	  T  	  T  
J0746.5-0711  	116.643	-7.199	225.755	8.815	    	    	0.91	  AGN  	0	  AGN  	  AGN  	    	    	    
J0747.1-2333  	116.786	-23.561	240.087	0.807	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0747.4-3303  	116.854	-33.055	248.327	-3.917	    	    	0.31	  PSR  	0.06	  PSR  	  PSR  	    	    	    
J0753.1+4649  	118.298	46.82	172.303	29.646	    	    	0.93	  AGN  	0	  AGN  	  AGN  	    	    	    
J0753.6-2718  	118.424	-27.316	244.072	0.168	    	    	0.69	    	0.87	  PSR  	  PSR  	    	  T  	  T  
J0758.6-1450  	119.658	-14.835	233.934	7.579	    	    	0.9	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0802.4-5622  	120.616	-56.369	270.119	-13.258	  T  	    	0.61	    	0	  PSR  	  PSR  	  T  	    	    
J0803.1-0339  	120.78	-3.654	224.638	14.136	    	    	0.82	  AGN  	0.08	    	  AGN  	    	    	    
J0814.5-1011  	123.644	-10.184	231.919	13.31	    	    	0.7	    	0.04	  AGN  	  AGN  	    	    	    
J0828.9+0901  	127.229	9.017	215.881	25.732	    	    	0.63	    	0	  AGN  	  AGN  	  T  	    	    
J0838.6-2828  	129.669	-28.479	250.579	7.782	    	    	0.78	  AGN  	0.01	  AGN  	  AGN  	  T  	    	    
J0843.4+6718  	130.869	67.315	147.683	35.584	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0845.5-4327c  	131.378	-43.459	263.304	-0.299	    	    	0.56	  PSR  	0.73	    	  PSR  	    	  T  	  T  
J0845.9-0713  	131.491	-7.221	233.61	21.455	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0847.4+1517  	131.859	15.284	211.482	32.439	    	    	0.88	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0848.6+0504  	132.171	5.081	222.317	28.319	    	    	0.77	  AGN  	0	  AGN  	  AGN  	    	    	    
J0849.0-6754  	132.253	-67.904	283.102	-14.962	    	    	0.66	    	0	  AGN  	  AGN  	  T  	    	    
J0849.3+6607  	132.333	66.132	148.906	36.454	    	    	0.91	  AGN  	0	  AGN  	  AGN  	    	    	    
J0849.4-2912  	132.355	-29.212	252.614	9.203	    	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0854.6-4504  	133.663	-45.067	265.585	-0.052	    	    	0.36	  PSR  	0.91	  PSR  	  PSR  	    	  T  	  T  
J0857.7-4345  	134.431	-43.76	264.946	1.213	    	    	0.49	  PSR  	0.28	  AGN  	  Conflict  	    	  T  	  T  
J0857.9-2553  	134.482	-25.888	251.171	12.752	    	    	0.79	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0900.5+3410  	135.136	34.169	189.832	40.49	    	    	0.75	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0902.4+2050  	135.6	20.848	206.669	37.742	    	    	0.93	  AGN  	0	  AGN  	  AGN  	    	    	    
J0902.5-4731c  	135.637	-47.53	268.34	-0.631	    	    	0.58	  PSR  	0.02	    	  PSR  	    	  T  	  T  
J0904.7-3514  	136.196	-35.249	259.405	7.832	  T  	    	0.88	  AGN  	0	  AGN  	  AGN  	    	    	    
J0906.3-4855c  	136.589	-48.927	269.804	-1.093	    	    	0.45	  PSR  	0.17	    	  PSR  	    	  T  	  T  
J0906.4-0903  	136.621	-9.061	238.366	24.621	    	    	0.89	  AGN  	0	  AGN  	  AGN  	    	    	    
J0908.7-2119  	137.193	-21.323	249.142	17.565	    	    	0.73	    	0	  AGN  	  AGN  	  T  	    	    
J0910.4-5055  	137.608	-50.921	271.716	-1.959	  T  	  T  	0.79	  AGN  	0	  AGN  	  AGN  	    	    	    
J0912.6+2756  	138.154	27.936	198.603	41.907	    	    	0.64	    	0	  AGN  	  AGN  	    	    	    
J0922.0+2337  	140.513	23.619	204.979	42.909	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0926.9+1452  	141.74	14.879	216.59	41.071	    	    	0.89	  AGN  	0	  AGN  	  AGN  	    	    	    
J0929.0-3531  	142.257	-35.529	263.054	11.229	    	    	0.66	    	0	  PSR  	  PSR  	  T  	    	    
J0929.4+5000  	142.374	50.002	167.965	45.504	    	    	0.79	  AGN  	0	  AGN  	  AGN  	    	    	    
J0933.9-6228  	143.476	-62.475	282.193	-7.853	    	    	0.68	    	0.91	  PSR  	  PSR  	    	  T  	  T  
J0940.2-7605  	145.051	-76.094	292.178	-17.396	    	    	0.71	    	0.04	    	    	    	    	    
J0942.1+4313  	145.53	43.225	177.279	48.75	    	    	0.77	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J0953.6-1505  	148.407	-15.091	251.852	29.648	    	    	0.68	    	0.02	  AGN  	  AGN  	  T  	    	    
J0955.2-3949  	148.819	-39.827	269.921	11.495	    	    	0.72	    	0.04	    	    	    	    	    
J1006.3-5648  	151.58	-56.811	281.76	-0.887	    	    	0.47	  PSR  	0.04	    	  PSR  	    	  T  	  T  
J1014.0-3146  	153.511	-31.77	267.881	20.184	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1016.2+3548  	154.062	35.812	188.338	56.027	    	    	0.82	  AGN  	0	  AGN  	  AGN  	    	    	    
J1029.2-6422  	157.302	-64.373	288.294	-5.623	    	    	0.63	    	0	    	    	    	    	    
J1034.7+7353  	158.689	73.888	134.668	39.973	    	    	0.86	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1036.2-6719  	159.066	-67.323	290.433	-7.792	    	    	0.29	  PSR  	0.94	  PSR  	  PSR  	    	  T  	  T  
J1040.5+0616  	160.127	6.278	240.781	52.564	  T  	    	0.85	  AGN  	0	  AGN  	  AGN  	    	    	    
J1040.9-1205  	160.236	-12.083	259.756	39.607	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1045.2-5942  	161.305	-59.706	287.625	-0.639	    	  T  	0.48	  PSR  	0.03	    	  PSR  	    	    	    
J1048.7+2335  	162.189	23.596	213.32	62.13	    	    	0.9	  AGN  	0	  AGN  	  AGN  	    	    	    
J1055.6-7611  	163.907	-76.184	296.062	-14.882	    	    	0.78	  AGN  	0	    	  AGN  	  T  	    	    
J1057.2-6026c  	164.324	-60.449	289.304	-0.634	    	    	0.37	  PSR  	0.26	    	  PSR  	    	  T  	    
J1101.3+1009  	165.327	10.157	240.848	59.008	    	    	0.67	    	0	  AGN  	  AGN  	  T  	    	    
J1104.0-6047c  	166.02	-60.797	290.206	-0.606	    	  T  	0.32	  PSR  	0.72	  PSR  	  PSR  	    	  T  	    
J1106.2-1752  	166.562	-17.879	270.45	38.269	    	    	0.72	    	0	  AGN  	  AGN  	  T  	    	    
J1106.7-6150c  	166.68	-61.845	290.913	-1.442	    	    	0.71	    	0	  AGN  	  AGN  	  T  	    	    
J1110.3-1622  	167.587	-16.37	270.573	40.066	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1110.4-4518  	167.613	-45.315	284.927	13.997	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1112.1-6041c  	168.048	-60.693	291.079	-0.126	    	    	0.56	  PSR  	0.2	  PSR  	  PSR  	    	  T  	    
J1112.3+0458  	168.094	4.968	251.723	57.628	  T  	    	0.8	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1115.2-6124c  	168.802	-61.402	291.68	-0.651	    	    	0.42	  PSR  	0.85	  PSR  	  PSR  	    	  T  	    
J1117.0-5339  	169.272	-53.654	289.118	6.668	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1119.9-2205  	169.992	-22.089	276.489	36.043	  T  	    	0.51	  PSR  	0.98	  PSR  	  PSR  	    	  T  	  T  
J1123.6-2528  	170.906	-25.474	279.115	33.304	    	    	0.77	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1123.6-4555  	170.917	-45.921	287.373	14.282	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1124.4-3654  	171.109	-36.913	284.189	22.772	    	    	0.77	  AGN  	0.04	    	  AGN  	    	    	    
J1127.7-6244c  	171.934	-62.741	293.515	-1.41	    	    	0.53	  PSR  	0.86	  AGN  	  Conflict  	    	  T  	  T  
J1129.2-0528  	172.308	-5.469	268.505	51.822	    	    	0.69	    	0	    	    	  T  	    	    
J1129.3+3757  	172.344	37.957	175.61	69.667	    	    	0.84	  AGN  	0	  AGN  	  AGN  	    	    	    
J1136.0-6226c  	174.02	-62.434	294.337	-0.827	    	    	0.64	    	0.01	    	    	  T  	    	    
J1136.5-7004  	174.148	-70.075	296.592	-8.13	    	    	0.79	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1138.0+4109  	174.513	41.161	165.286	69.407	    	    	0.82	  AGN  	0	  AGN  	  AGN  	    	    	    
J1141.8-1403  	175.467	-14.061	278.503	45.486	    	    	0.89	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1142.7+0127  	175.675	1.451	267.36	59.49	    	    	0.88	  AGN  	0	  AGN  	  AGN  	    	    	    
J1152.1+6027  	178.038	60.46	135.691	55.175	    	    	0.84	  AGN  	0	  AGN  	  AGN  	    	    	    
J1153.4-8108  	178.37	-81.147	300.605	-18.539	    	    	0.9	  AGN  	0	  AGN  	  AGN  	    	    	    
J1156.7-0751  	179.196	-7.854	280.275	52.596	    	    	0.8	  AGN  	0.07	  AGN  	  AGN  	  T  	    	    
J1159.8+0200  	179.97	2.011	274.573	62.01	    	    	0.84	  AGN  	0	  AGN  	  AGN  	    	    	    
J1207.0-5055  	181.756	-50.929	295.822	11.329	    	    	0.71	    	0	  AGN  	  AGN  	    	    	    
J1207.4-6239  	181.875	-62.655	297.911	-0.213	    	    	0.51	  PSR  	0.01	    	  PSR  	    	    	    
J1213.6-4424  	183.413	-44.402	295.852	17.95	    	    	0.67	    	0.07	  PSR  	  PSR  	    	    	    
J1214.4-2305  	183.603	-23.097	291.959	38.985	    	    	0.66	    	0.12	    	    	    	    	    
J1218.4-0128  	184.619	-1.471	286.113	60.32	    	    	0.88	  AGN  	0	  AGN  	  AGN  	    	    	    
J1221.4-0635  	185.358	-6.587	289.692	55.512	    	    	0.76	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1223.4-3034  	185.869	-30.572	295.842	31.914	    	    	0.73	    	0.71	  AGN  	  AGN  	    	  T  	  T  
J1224.2+5012  	186.07	50.204	133.804	66.347	    	    	0.79	  AGN  	0	  AGN  	  AGN  	    	    	    
J1226.0+2954  	186.509	29.913	184.916	83.766	    	    	0.89	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1227.9-4852  	186.978	-48.879	298.953	13.811	    	    	0.56	  PSR  	0.03	  PSR  	  PSR  	    	  T  	    
J1231.1-1410  	187.797	-14.175	295.529	48.406	    	  T  	0.27	  PSR  	0.99	  PSR  	  PSR  	    	    	    
J1232.2-5118  	188.055	-51.305	299.87	11.452	    	    	0.88	  AGN  	0.01	  AGN  	  AGN  	  T  	    	    
J1234.0-5736  	188.505	-57.613	300.592	5.18	    	    	0.82	  AGN  	0.09	    	  AGN  	    	    	    
J1240.3-7154  	190.098	-71.905	302.064	-9.052	    	    	0.86	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1241.6-6240c  	190.415	-62.68	301.811	0.171	    	    	0.37	  PSR  	0	  PSR  	  PSR  	    	    	    
J1245.8-0632  	191.456	-6.534	300.418	56.311	    	    	0.8	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1249.3-2812  	192.347	-28.212	302.383	34.658	    	    	0.7	    	0	  AGN  	  AGN  	  T  	    	    
J1249.8+3706  	192.473	37.113	124.71	80.01	    	    	0.77	  AGN  	0	  AGN  	  AGN  	    	    	    
J1250.9-4940  	192.75	-49.674	302.86	13.198	    	    	0.83	  AGN  	0	    	  AGN  	  T  	    	    
J1251.3+1044  	192.844	10.742	302.88	73.614	    	    	0.93	  AGN  	0	  AGN  	  AGN  	    	    	    
J1254.4+2209  	193.619	22.15	310.994	84.974	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J1256.1-5922  	194.049	-59.378	303.539	3.488	    	    	0.84	  AGN  	0	  AGN  	  AGN  	    	    	    
J1256.9+3650  	194.243	36.834	116.397	80.224	    	    	0.74	    	0	  AGN  	  AGN  	    	    	    
J1256.9-6337c  	194.247	-63.621	303.549	-0.756	    	    	0.69	    	0.15	    	    	    	    	    
J1258.3+2125  	194.588	21.421	318.729	84.079	    	    	0.82	  AGN  	0	  AGN  	  AGN  	    	    	    
J1300.7-5547  	195.192	-55.799	304.253	7.049	    	    	0.57	  PSR  	0.01	    	  PSR  	    	    	    
J1300.9-3745  	195.227	-37.76	304.999	25.074	    	    	0.74	    	0	  AGN  	  AGN  	  T  	    	    
J1301.4-6245c  	195.358	-62.761	304.076	0.089	    	    	0.53	  PSR  	0.71	    	  PSR  	    	  T  	  T  
J1301.5-2046  	195.378	-20.779	306.103	42.03	    	    	0.92	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1301.8+0837  	195.459	8.625	310.987	71.334	    	    	0.68	    	0	  AGN  	  AGN  	    	    	    
J1302.3-3255  	195.593	-32.918	305.579	29.898	    	    	0.82	  AGN  	0.1	    	  AGN  	    	    	    
J1304.3-4352  	196.089	-43.869	305.393	18.941	    	    	0.85	  AGN  	0.01	    	  AGN  	    	    	    
J1306.4-6038  	196.62	-60.638	304.776	2.18	    	    	0.67	    	0.26	  PSR  	  PSR  	    	    	    
J1307.0-4030  	196.774	-40.51	306.148	22.264	    	    	0.61	    	0	    	    	    	    	    
J1307.6-4259  	196.91	-43	306.079	19.773	    	    	0.89	  AGN  	0.02	  AGN  	  AGN  	    	    	    
J1309.9-6229c  	197.496	-62.487	305.072	0.308	    	    	0.56	  PSR  	0	  AGN  	  Conflict  	    	    	    
J1311.7-3429  	197.947	-34.494	307.689	28.189	    	  T  	0.56	  PSR  	0.23	  PSR  	  PSR  	    	  T  	    
J1312.6+0048  	198.15	0.81	314.731	63.196	    	    	0.81	  AGN  	0.55	    	  AGN  	    	    	    
J1314.9-5338  	198.731	-53.636	306.454	9.075	    	    	0.72	    	0	    	    	    	    	    
J1315.0-6235c  	198.764	-62.597	305.646	0.15	    	    	0.34	  PSR  	0.96	  PSR  	  PSR  	    	  T  	  T  
J1315.6-0729  	198.918	-7.498	313.413	54.88	    	    	0.73	    	0	  AGN  	  AGN  	  T  	    	    
J1317.5-6318c  	199.379	-63.304	305.856	-0.58	    	    	0.54	  PSR  	0.98	    	  PSR  	    	  T  	  T  
J1320.1-4007  	200.043	-40.127	308.869	22.413	    	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1320.6-6258c  	200.163	-62.969	306.245	-0.286	    	    	0.53	  PSR  	0.97	  PSR  	  PSR  	    	  T  	  T  
J1322.0-4515  	200.515	-45.265	308.567	17.271	    	    	0.59	  PSR  	0	    	  PSR  	    	    	    
J1322.1+0838  	200.544	8.647	325.835	70.14	    	    	0.75	    	0	  AGN  	  AGN  	  T  	    	    
J1323.1+2942  	200.775	29.706	55.104	82.578	    	    	0.72	    	0.83	  AGN  	  AGN  	    	    	    
J1328.2-4729  	202.05	-47.499	309.344	14.914	    	    	0.53	  PSR  	0.91	    	  PSR  	    	    	    
J1331.0+6957  	202.775	69.95	117.985	46.795	    	    	0.73	    	0	  AGN  	  AGN  	    	    	    
J1333.4-4036  	203.357	-40.604	311.486	21.569	  T  	    	0.74	    	0	  AGN  	  AGN  	  T  	    	    
J1334.2-4448  	203.563	-44.814	310.869	17.397	    	    	0.45	  PSR  	0.08	    	  PSR  	    	  T  	  T  
J1340.5-0413  	205.139	-4.232	325.513	56.471	    	    	0.74	    	0	  AGN  	  AGN  	  T  	    	    
J1341.1-2045  	205.295	-20.765	318.314	40.616	    	    	0.82	  AGN  	0	  AGN  	  AGN  	    	    	    
J1342.7+5753  	205.686	57.888	110.086	57.943	    	    	0.84	  AGN  	0	  AGN  	  AGN  	    	    	    
J1351.8-1523  	207.953	-15.393	323.739	45.025	    	    	0.75	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1353.6-6640  	208.416	-66.676	309.047	-4.546	    	    	0.8	  AGN  	0.09	  AGN  	  AGN  	    	    	    
J1405.1-6123c  	211.299	-61.395	311.643	0.223	    	    	0.34	  PSR  	0.32	  PSR  	  PSR  	    	  T  	  T  
J1405.5-5846  	211.398	-58.781	312.428	2.717	    	    	0.78	  AGN  	0.02	  AGN  	  AGN  	  T  	    	    
J1406.2-2510  	211.568	-25.17	323.604	34.68	    	    	0.89	  AGN  	0	  AGN  	  AGN  	    	    	    
J1407.5-0944  	211.889	-9.742	332.114	48.769	    	    	0.82	  AGN  	0	  AGN  	  AGN  	    	    	    
J1407.9-2928  	211.983	-29.475	322.264	30.509	    	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1412.6+7406  	213.153	74.112	115.61	41.842	    	    	0.82	  AGN  	0	    	  AGN  	  T  	    	    
J1416.2-1001  	214.073	-10.031	334.78	47.525	    	    	0.79	  AGN  	0.01	    	  AGN  	    	    	    
J1417.7-4407  	214.428	-44.132	318.868	16.054	    	    	0.81	  AGN  	0.01	    	  AGN  	  T  	    	    
J1417.7-5030  	214.44	-50.511	316.674	10.043	    	    	0.68	    	0.15	  PSR  	  PSR  	    	    	    
J1419.7+7731  	214.933	77.524	116.973	38.564	    	    	0.9	  AGN  	0	  AGN  	  AGN  	    	    	    
J1421.0+5421  	215.257	54.356	97.997	58.219	    	    	0.76	  AGN  	0	    	  AGN  	    	    	    
J1441.8-6404  	220.452	-64.077	314.64	-3.743	    	    	0.82	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1446.8-4702  	221.702	-47.041	322.527	11.394	    	    	0.63	    	0.16	  PSR  	  PSR  	    	    	    
J1503.4-5805c  	225.873	-58.099	319.666	0.416	    	    	0.55	  PSR  	0.15	  PSR  	  PSR  	    	  T  	  T  
J1508.2-1306  	227.059	-13.114	346.814	37.838	    	    	0.79	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1509.7-0843  	227.441	-8.731	350.874	40.923	    	    	0.71	    	0	  AGN  	  AGN  	  T  	    	    
J1510.8-5804c  	227.706	-58.072	320.521	-0.042	    	    	0.66	    	0.51	    	    	    	  T  	  T  
J1511.8-0513  	227.973	-5.23	354.62	43.111	    	    	0.85	  AGN  	0.25	  AGN  	  AGN  	  T  	    	    
J1511.9-0211  	227.98	-2.197	357.647	45.23	    	    	0.69	    	0.02	  AGN  	  AGN  	    	    	    
J1511.9-2253  	227.987	-22.889	340.477	29.553	    	    	0.86	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1514.1-4945  	228.533	-49.76	325.229	6.832	    	  T  	0.59	  PSR  	0.05	  PSR  	  PSR  	    	    	    
J1515.5+5448  	228.891	54.804	89.56	51.948	    	    	0.77	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1518.0-5233  	229.519	-52.565	324.27	4.123	    	    	0.72	    	0.08	  PSR  	  PSR  	    	    	    
J1521.0-0350  	230.255	-3.837	358.141	42.451	    	    	0.9	  AGN  	0.02	  AGN  	  AGN  	    	    	    
J1527.6+4152  	231.916	41.867	68.075	54.983	    	    	0.82	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1536.5-4949  	234.146	-49.818	328.223	4.768	    	  T  	0.33	  PSR  	0	  PSR  	  PSR  	    	    	    
J1539.0-3328  	234.763	-33.468	338.683	17.523	    	    	0.63	    	0.97	  PSR  	  PSR  	    	  T  	  T  
J1542.6-5407c  	235.667	-54.131	326.398	0.749	    	    	0.46	  PSR  	0.8	  PSR  	  PSR  	    	  T  	  T  
J1542.9-2559  	235.748	-25.985	344.483	22.729	    	    	0.91	  AGN  	0.01	  AGN  	  AGN  	    	    	    
J1544.0-0252  	236.005	-2.869	4.047	38.734	    	    	0.75	  AGN  	0.14	  AGN  	  AGN  	  T  	    	    
J1544.5-1127  	236.142	-11.457	356.163	32.985	    	    	0.64	    	0.64	  PSR  	  PSR  	    	  T  	    
J1548.6+1451  	237.152	14.854	25.561	47.108	    	    	0.86	  AGN  	0.01	  AGN  	  AGN  	    	    	    
J1548.7+6311  	237.2	63.189	96.962	43.953	    	    	0.77	  AGN  	0	  AGN  	  AGN  	    	    	    
J1548.9-5509c  	237.237	-55.165	326.481	-0.625	    	    	0.39	  PSR  	0.62	  PSR  	  PSR  	    	  T  	  T  
J1549.7-0659  	237.433	-6.994	1.201	35.011	    	    	0.82	  AGN  	0.02	    	  AGN  	    	    	    
J1553.5-3116  	238.387	-31.272	342.618	17.23	    	    	0.68	    	0	  AGN  	  AGN  	    	    	    
J1553.6-0300c  	238.422	-3.015	5.786	36.745	    	    	0.9	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1553.9+4952  	238.489	49.872	78.807	48.57	    	    	0.82	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1554.0-5345c  	238.518	-53.767	327.939	-0.007	    	    	0.5	  PSR  	0.7	    	  PSR  	    	  T  	  T  
J1555.9-5226c  	238.994	-52.441	329.006	0.829	    	    	0.78	  AGN  	0.22	    	  AGN  	  T  	    	    
J1601.7-4217c  	240.432	-42.295	336.382	7.89	    	    	0.64	    	0.63	    	    	    	  T  	  T  
J1607.5-2030  	241.9	-20.512	353.012	22.746	    	    	0.85	  AGN  	0	  AGN  	  AGN  	    	    	    
J1614.7-5138c  	243.676	-51.641	331.686	-0.493	    	    	0.45	  PSR  	0.44	    	  PSR  	    	  T  	    
J1619.3-5222  	244.843	-52.379	331.689	-1.523	    	    	0.44	  PSR  	0.77	  PSR  	  PSR  	    	  T  	    
J1619.7-5043c  	244.939	-50.732	332.888	-0.391	    	    	0.61	    	0.66	    	    	    	  T  	  T  
J1620.8-4928c  	245.217	-49.476	333.898	0.377	    	  T  	0.32	  PSR  	0.36	  PSR  	  PSR  	    	  T  	  T  
J1620.9-2731  	245.231	-27.527	349.79	15.731	    	    	0.71	    	0	  AGN  	  AGN  	  T  	    	    
J1622.9-5008c  	245.725	-50.137	333.662	-0.323	    	    	0.51	  PSR  	0.92	  PSR  	  PSR  	    	  T  	  T  
J1623.5-2345c  	245.892	-23.753	353.125	17.83	    	    	0.53	  PSR  	0.98	  PSR  	  PSR  	    	  T  	    
J1623.7-4943c  	245.931	-49.733	334.043	-0.133	    	    	0.53	  PSR  	0.88	    	  PSR  	    	  T  	  T  
J1624.0-4041  	246.016	-40.69	340.547	6.163	    	    	0.32	  PSR  	0.49	  PSR  	  PSR  	    	  T  	  T  
J1625.3-0019  	246.332	-0.325	13.947	31.812	    	    	0.53	  PSR  	0.96	  PSR  	  PSR  	    	  T  	  T  
J1625.8-2429c  	246.475	-24.497	352.911	16.939	    	  T  	0.62	    	0.48	    	    	    	  T  	    
J1626.2-2038  	246.57	-20.649	356.029	19.397	    	    	0.47	  PSR  	0.29	    	  PSR  	    	  T  	    
J1627.6+3218  	246.906	32.316	52.971	43.264	    	    	0.74	    	0	  AGN  	  AGN  	  T  	    	    
J1627.8-3204  	246.951	-32.076	347.398	11.545	    	    	0.78	  AGN  	0.32	    	  AGN  	    	    	    
J1627.8-1711c  	246.971	-17.19	359.119	21.325	    	    	0.8	  AGN  	0	    	  AGN  	    	    	    
J1627.9+0254  	246.982	2.916	17.616	32.963	    	    	0.84	  AGN  	0	  AGN  	  AGN  	    	    	    
J1628.6-2419c  	247.164	-24.33	353.475	16.578	    	    	0.65	    	0.4	    	    	    	  T  	    
J1630.3-1042  	247.584	-10.711	5.064	24.852	    	    	0.93	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1630.5+3735  	247.641	37.598	60.271	43.224	    	    	0.64	    	0.02	    	    	  T  	    	    
J1632.7-4733c  	248.181	-47.565	336.636	0.295	    	    	0.34	  PSR  	1	  PSR  	  PSR  	    	  T  	  T  
J1632.7-2431c  	248.193	-24.521	353.961	15.743	    	    	0.49	  PSR  	0.99	  PSR  	  PSR  	    	  T  	    
J1632.9-4802c  	248.226	-48.04	336.308	-0.051	    	    	0.4	  PSR  	0.29	  PSR  	  PSR  	    	    	    
J1636.4-4737c  	249.123	-47.625	337.022	-0.214	    	  T  	0.63	    	0.02	  AGN  	  AGN  	    	    	    
J1639.5-5152  	249.896	-51.877	334.19	-3.427	    	    	0.58	  PSR  	0	  AGN  	  Conflict  	    	    	    
J1642.5+3947  	250.64	39.794	63.427	41.028	    	    	0.85	  AGN  	0.01	  AGN  	  AGN  	    	    	    
J1643.5-0646  	250.889	-6.78	10.671	24.463	    	    	0.82	  AGN  	0	    	  AGN  	    	    	    
J1645.0-2155c  	251.255	-21.932	357.889	15.209	    	    	0.42	  PSR  	0.41	  PSR  	  PSR  	    	  T  	  T  
J1647.9-1119  	251.984	-11.328	7.274	20.993	    	    	0.8	  AGN  	0.15	  AGN  	  AGN  	  T  	    	    
J1649.3-4501c  	252.341	-45.031	340.437	-0.184	    	    	0.44	  PSR  	0.83	    	  PSR  	    	    	  T  
J1649.6+5241  	252.411	52.693	80.314	39.497	    	    	0.85	  AGN  	0	  AGN  	  AGN  	    	    	    
J1650.3-5410  	252.6	-54.178	333.493	-6.157	    	    	0.85	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1651.5-4602c  	252.883	-46.034	339.908	-1.117	    	    	0.62	    	0	    	    	  T  	    	    
J1652.8-4350c  	253.212	-43.84	341.751	0.098	    	    	0.41	  PSR  	0.22	  PSR  	  PSR  	    	  T  	  T  
J1653.6-0158  	253.421	-1.976	16.623	24.925	    	  T  	0.56	  PSR  	0.43	    	  PSR  	    	  T  	    
J1656.2-3257  	254.055	-32.951	350.659	6.42	  T  	    	0.85	  AGN  	0	  AGN  	  AGN  	    	    	    
J1656.9-1033  	254.247	-10.551	9.3	19.602	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J1658.8-5317  	254.71	-53.288	334.977	-6.577	    	    	0.52	  PSR  	0.14	  PSR  	  PSR  	    	    	    
J1702.4-4147c  	255.604	-41.786	344.45	0.003	    	    	0.59	  PSR  	0	    	  PSR  	    	    	    
J1702.4-5653  	255.609	-56.9	332.39	-9.175	    	    	0.71	    	0.59	  PSR  	  PSR  	    	  T  	  T  
J1705.5-4034c  	256.379	-40.578	345.764	0.275	    	    	0.47	  PSR  	0	    	  PSR  	    	    	    
J1707.9-4110c  	256.977	-41.17	345.563	-0.442	    	    	0.46	  PSR  	1	  PSR  	  PSR  	    	  T  	    
J1708.4-0755  	257.106	-7.918	13.265	18.674	    	    	0.74	    	0	    	    	  T  	    	    
J1709.1-0343  	257.292	-3.729	17.16	20.709	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J1709.8-2026  	257.467	-20.435	2.668	11.445	    	    	0.68	    	0.98	  PSR  	  PSR  	    	  T  	  T  
J1714.5-3830c  	258.647	-38.503	348.472	0.101	    	  T  	0.5	  PSR  	0.06	    	  PSR  	    	    	    
J1715.2-3319  	258.82	-33.333	352.757	3	    	    	0.53	  PSR  	0.7	  PSR  	  PSR  	    	  T  	  T  
J1716.9-3830c  	259.228	-38.513	348.728	-0.275	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1717.9-3729c  	259.497	-37.491	349.685	0.143	    	    	0.39	  PSR  	0.07	  PSR  	  PSR  	    	    	    
J1721.1+0713  	260.288	7.219	29.073	23.34	    	    	0.73	    	0.04	  AGN  	  AGN  	    	    	    
J1722.4-0421  	260.605	-4.355	18.368	17.545	    	    	0.68	    	0.02	  AGN  	  AGN  	  T  	    	    
J1724.0-3611c  	261.004	-36.188	351.443	-0.106	    	    	0.51	  PSR  	0.04	  PSR  	  PSR  	    	    	    
J1724.0-3448c  	261.007	-34.802	352.589	0.674	    	    	0.47	  PSR  	0.98	  PSR  	  PSR  	    	  T  	  T  
J1725.2-0509  	261.305	-5.154	18.014	16.539	    	    	0.86	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1726.2-3521c  	261.56	-35.361	352.381	-0.014	    	    	0.32	  PSR  	0.93	  PSR  	  PSR  	    	  T  	  T  
J1726.2-0724  	261.561	-7.405	16.133	15.177	    	    	0.62	    	0.01	    	    	  T  	    	    
J1729.1-3452c  	262.292	-34.878	353.115	-0.244	    	    	0.56	  PSR  	0.05	  PSR  	  PSR  	    	  T  	  T  
J1729.1-3641c  	262.299	-36.687	351.61	-1.248	    	    	0.55	  PSR  	0.11	  AGN  	  Conflict  	    	  T  	  T  
J1729.8-4148  	262.45	-41.804	347.398	-4.164	    	    	0.76	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1730.0-3408c  	262.507	-34.142	353.826	0.015	    	    	0.49	  PSR  	0.02	    	  PSR  	    	    	    
J1730.4-2406  	262.612	-24.112	2.275	5.443	    	    	0.64	    	0.21	    	    	    	    	    
J1730.7-0352  	262.68	-3.872	19.884	15.993	    	    	0.56	  PSR  	0.77	  PSR  	  PSR  	    	  T  	  T  
J1732.0-2957  	263.019	-29.954	357.567	1.951	    	    	0.5	  PSR  	0.03	  PSR  	  PSR  	    	    	    
J1732.3-3243c  	263.087	-32.73	355.273	0.386	    	    	0.59	  PSR  	0.74	    	  PSR  	    	  T  	  T  
J1733.2-2628  	263.311	-26.478	0.626	3.626	    	    	0.63	    	0.83	  AGN  	  AGN  	    	  T  	    
J1735.1-0729  	263.782	-7.497	17.203	13.233	    	    	0.64	    	0.21	  AGN  	  AGN  	    	    	    
J1735.7+2031  	263.942	20.521	44.015	25.472	    	    	0.82	  AGN  	0	  AGN  	  AGN  	    	    	    
J1738.5-2656  	264.649	-26.937	0.882	2.372	    	    	0.44	  PSR  	0.28	    	  PSR  	    	  T  	  T  
J1740.0+5209  	265.019	52.161	79.516	31.828	  T  	    	0.88	  AGN  	0	  AGN  	  AGN  	    	    	    
J1740.3-3053c  	265.087	-30.9	357.729	-0.061	    	  T  	0.3	  PSR  	0.97	  PSR  	  PSR  	    	  T  	    
J1743.5-3314  	265.879	-33.235	356.1	-1.863	    	    	0.66	    	0.02	    	    	  T  	    	    
J1743.8-7620  	265.961	-76.342	317.083	-22.458	    	    	0.56	  PSR  	0.56	  PSR  	  PSR  	    	  T  	  T  
J1744.0-2931c  	266.004	-29.533	359.309	-0.014	    	    	0.69	    	0.43	    	    	    	  T  	    
J1744.6-0354  	266.152	-3.914	21.598	12.952	    	    	0.74	    	0.02	    	    	    	    	    
J1745.5+1018  	266.377	10.31	34.875	19.271	    	    	0.78	  AGN  	0.18	  PSR  	  Conflict  	    	    	    
J1746.7-3233  	266.691	-32.555	357.036	-2.091	    	    	0.27	  PSR  	0.91	  PSR  	  PSR  	    	  T  	  T  
J1747.0+0221c  	266.762	2.358	27.593	15.385	    	    	0.63	    	0.58	  PSR  	  PSR  	    	  T  	  T  
J1747.4-4035  	266.86	-40.589	350.195	-6.338	    	    	0.61	    	0.25	  PSR  	  PSR  	    	    	    
J1747.6-2820c  	266.918	-28.335	0.748	-0.073	    	    	0.53	  PSR  	0.01	  PSR  	  PSR  	    	    	    
J1748.3-2916c  	267.096	-29.274	0.025	-0.691	    	    	0.7	    	0.78	    	    	    	  T  	  T  
J1749.5-0301  	267.391	-3.021	23.011	12.298	    	    	0.39	  PSR  	0.06	  PSR  	  PSR  	    	  T  	  T  
J1754.0-5002  	268.508	-50.035	342.439	-11.993	  T  	    	0.79	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1754.3+3212  	268.582	32.202	57.744	25.386	    	    	0.87	  AGN  	0.04	    	  AGN  	    	    	    
J1754.5-2537c  	268.642	-25.62	3.867	-0.005	    	    	0.36	  PSR  	0.19	  PSR  	  PSR  	    	  T  	  T  
J1800.5-2359c  	270.136	-24	5.948	-0.367	    	    	0.61	    	0.85	    	    	    	    	    
J1803.1-2147c  	270.799	-21.791	8.17	0.195	    	    	0.65	    	0.77	  PSR  	  PSR  	    	  T  	  T  
J1806.2+0609  	271.57	6.157	33.326	12.833	    	    	0.73	    	0.01	    	    	  T  	    	    
J1807.0-0906  	271.767	-9.104	19.723	5.562	    	    	0.51	  PSR  	0.04	  PSR  	  PSR  	    	  T  	    
J1808.5-1954c  	272.133	-19.905	10.425	0.029	    	    	0.53	  PSR  	0.04	    	  PSR  	    	    	    
J1810.3+1741  	272.593	17.694	44.57	16.84	    	    	0.49	  PSR  	0.11	    	  PSR  	    	    	    
J1810.9-1905c  	272.748	-19.085	11.423	-0.082	  T  	    	0.69	    	0.17	    	    	    	    	    
J1811.0+1607  	272.768	16.127	43.149	16.05	  T  	    	0.88	  AGN  	0	  AGN  	  AGN  	    	    	    
J1811.3+0340  	272.847	3.669	31.64	10.579	    	    	0.71	    	0	  AGN  	  AGN  	    	    	    
J1814.0-1736c  	273.52	-17.601	13.076	-0.012	    	  T  	0.38	  PSR  	0.95	  PSR  	  PSR  	    	  T  	    
J1816.2-0942  	274.075	-9.714	20.273	3.27	    	    	0.64	    	0	  AGN  	  AGN  	  T  	    	    
J1816.7+4509  	274.177	45.158	72.816	24.712	    	    	0.86	  AGN  	0.15	    	  AGN  	  T  	    	    
J1817.0+2519  	274.266	25.327	52.584	18.376	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1817.6-1651c  	274.41	-16.861	14.132	-0.407	    	    	0.27	  PSR  	0.54	  PSR  	  PSR  	    	  T  	    
J1818.7-1557c  	274.677	-15.959	15.048	-0.206	    	    	0.54	  PSR  	0.06	  PSR  	  PSR  	    	  T  	    
J1819.4-1518c  	274.855	-15.308	15.703	-0.048	    	    	0.47	  PSR  	0.09	    	  PSR  	    	  T  	    
J1820.5-3216  	275.15	-32.278	0.762	-8.196	    	    	0.78	  AGN  	0.01	    	  AGN  	  T  	    	    
J1821.1-1425c  	275.29	-14.42	16.684	-0.001	  T  	  T  	0.81	  AGN  	0.14	  AGN  	  AGN  	    	    	    
J1822.6-0340  	275.671	-3.675	26.365	4.698	    	    	0.69	    	0	  AGN  	  AGN  	  T  	    	    
J1823.0+0828  	275.772	8.476	37.333	10.126	    	    	0.75	    	0.16	  AGN  	  AGN  	    	    	    
J1823.4-3009  	275.857	-30.16	2.945	-7.776	    	    	0.64	    	0.33	    	    	    	    	    
J1823.5-3454  	275.896	-34.913	358.659	-9.934	    	    	0.74	    	0	  AGN  	  AGN  	    	    	    
J1824.6+1013  	276.174	10.218	39.101	10.536	    	    	0.82	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1825.7-1410c  	276.439	-14.182	17.416	-0.873	    	    	0.73	    	0	  AGN  	  AGN  	    	    	    
J1827.9-1128c  	276.997	-11.477	20.063	-0.094	  T  	    	0.64	    	0.86	    	    	    	  T  	    
J1829.3-2423  	277.327	-24.384	8.73	-6.322	    	    	0.72	    	0.02	  AGN  	  AGN  	    	    	    
J1829.6-1006c  	277.408	-10.113	21.458	0.181	    	    	0.42	  PSR  	0.01	  PSR  	  PSR  	    	    	    
J1830.0+0043  	277.506	0.727	31.134	5.095	    	    	0.44	  PSR  	0.24	  PSR  	  PSR  	    	  T  	  T  
J1830.1-0425  	277.547	-4.422	26.569	2.694	    	    	0.41	  PSR  	0.99	  PSR  	  PSR  	    	  T  	  T  
J1831.5-0200c  	277.876	-2.012	28.863	3.512	    	    	0.72	    	0.09	  AGN  	  AGN  	    	    	    
J1833.2-6502  	278.315	-65.043	330.027	-22.56	    	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1835.3+1345  	278.841	13.766	43.499	9.734	    	    	0.93	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1836.3+3135  	279.076	31.589	60.332	16.79	    	    	0.91	  AGN  	0	  AGN  	  AGN  	    	    	    
J1837.5-0659c  	279.393	-6.994	25.131	-0.121	    	    	0.54	  PSR  	0.66	  PSR  	  PSR  	    	    	    
J1839.1-0543c  	279.779	-5.73	26.431	0.118	    	  T  	0.29	  PSR  	0.93	  PSR  	  PSR  	    	  T  	  T  
J1841.9+3220  	280.477	32.341	61.524	15.973	    	    	0.95	  AGN  	0.01	  AGN  	  AGN  	    	    	    
J1842.0-1409  	280.507	-14.161	19.248	-4.367	    	    	0.88	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1842.3-5845  	280.589	-58.75	336.873	-21.811	    	    	0.85	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1842.9-0359c  	280.73	-3.989	28.412	0.073	    	  T  	0.4	  PSR  	0.98	  PSR  	  PSR  	    	  T  	    
J1844.1+1547  	281.035	15.793	46.283	8.706	    	    	0.66	    	0.05	    	    	    	    	    
J1844.2-0342c  	281.064	-3.713	28.81	-0.097	    	  T  	0.4	  PSR  	0.12	  PSR  	  PSR  	    	  T  	  T  
J1844.3-0309c  	281.09	-3.157	29.316	0.133	    	    	0.58	  PSR  	0.94	  PSR  	  PSR  	    	  T  	    
J1845.9-1133  	281.497	-11.551	22.021	-4.047	    	    	0.49	  PSR  	0	  AGN  	  Conflict  	    	    	    
J1846.0-0831  	281.522	-8.52	24.738	-2.695	    	    	0.65	    	0	    	    	  T  	    	    
J1846.8-0233c  	281.7	-2.563	30.123	-0.138	    	    	0.59	  PSR  	0.11	    	  PSR  	    	  T  	  T  
J1848.1-0145c  	282.047	-1.761	30.995	-0.08	  T  	  T  	0.47	  PSR  	0.23	  PSR  	  PSR  	    	  T  	    
J1849.0-0055c  	282.271	-0.926	31.84	0.102	    	    	0.39	  PSR  	0.96	  PSR  	  PSR  	    	    	    
J1849.7-0121c  	282.426	-1.361	31.524	-0.235	    	    	0.55	  PSR  	0	  AGN  	  Conflict  	    	    	    
J1850.2-0019c  	282.554	-0.329	32.5	0.122	    	    	0.63	    	0.98	  PSR  	  PSR  	    	  T  	    
J1853.1+0032c  	283.288	0.537	33.606	-0.137	    	    	0.34	  PSR  	0.92	  PSR  	  PSR  	    	    	    
J1855.7-1136c  	283.927	-11.608	23.042	-6.199	    	    	0.79	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1857.1+0212c  	284.278	2.204	35.541	-0.257	    	    	0.4	  PSR  	0.9	  PSR  	  PSR  	    	  T  	  T  
J1857.9+0352c  	284.498	3.879	37.131	0.312	    	    	0.23	  PSR  	0.69	  PSR  	  PSR  	    	  T  	  T  
J1858.1-2218  	284.535	-22.313	13.537	-11.373	    	    	0.65	    	0.78	  PSR  	  PSR  	    	    	    
J1900.3+0420c  	285.099	4.336	37.812	-0.012	    	  T  	0.36	  PSR  	0.85	    	  PSR  	    	    	    
J1901.6-7051  	285.422	-70.859	324.374	-26.348	    	    	0.91	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1902.0-5110  	285.522	-51.17	345.579	-22.405	    	    	0.71	    	0.61	    	    	    	    	    
J1902.3+0503c  	285.586	5.06	38.678	-0.113	  T  	    	0.68	    	0.07	    	    	    	    	    
J1903.8-3718c  	285.967	-37.309	359.73	-18.346	    	    	0.77	  AGN  	0.02	  AGN  	  AGN  	  T  	    	    
J1904.4-2725  	286.103	-27.427	9.339	-14.758	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1904.4-0703  	286.115	-7.059	28.105	-6.096	    	    	0.75	  AGN  	0	    	  AGN  	  T  	    	    
J1906.6+0716c  	286.65	7.278	41.134	-0.035	    	    	0.2	  PSR  	0.37	  PSR  	  PSR  	    	  T  	    
J1907.4-0358  	286.853	-3.972	31.207	-5.361	    	    	0.55	  PSR  	0	  PSR  	  PSR  	    	    	    
J1908.2+0803c  	287.055	8.053	42.006	-0.034	    	    	0.65	    	0.25	  AGN  	  AGN  	    	    	    
J1908.5-0138  	287.132	-1.635	33.425	-4.548	    	    	0.48	  PSR  	0.1	    	  PSR  	    	  T  	  T  
J1910.9+0906c  	287.748	9.101	43.252	-0.158	    	  T  	0.63	    	0	    	    	    	    	    
J1911.1-5306  	287.795	-53.11	343.922	-24.246	    	    	0.76	  AGN  	0.1	  AGN  	  AGN  	  T  	    	    
J1911.7+0307  	287.941	3.13	38.041	-3.085	    	    	0.85	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1913.2-0744  	288.303	-7.739	28.47	-8.341	    	    	0.69	    	0.98	  PSR  	  PSR  	    	  T  	  T  
J1913.7+1007c  	288.435	10.133	44.48	-0.281	    	    	0.41	  PSR  	0.01	  PSR  	  PSR  	    	    	    
J1916.9-3028  	289.235	-30.47	7.482	-18.446	    	    	0.82	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1919.9+6633  	289.993	66.56	97.74	21.987	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1921.2+0132  	290.315	1.548	37.73	-5.919	    	    	0.42	  PSR  	0.05	  PSR  	  PSR  	    	  T  	  T  
J1925.0+1720c  	291.275	17.349	52.146	0.667	    	    	0.5	  PSR  	0	  PSR  	  PSR  	    	    	    
J1925.4-3811  	291.362	-38.19	0.325	-22.665	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1926.1+1601c  	291.549	16.023	51.104	-0.194	    	    	0.54	  PSR  	0.51	    	  PSR  	    	  T  	  T  
J1926.5+1647c  	291.64	16.795	51.825	0.097	    	    	0.56	  PSR  	0.96	  PSR  	  PSR  	    	  T  	  T  
J1926.8+6153  	291.725	61.884	93.285	19.727	    	    	0.87	  AGN  	0.03	  AGN  	  AGN  	    	    	    
 J1927.3-7932c  	291.842	-79.541	314.679	-28.271	    	    	0.7	    	0	  AGN  	  AGN  	    	    	    
J1929.0+1741c  	292.265	17.698	52.903	0.004	    	    	0.45	  PSR  	0.9	  PSR  	  PSR  	    	  T  	  T  
J1930.8+1653c  	292.713	16.886	52.396	-0.761	    	    	0.38	  PSR  	0.21	    	  PSR  	    	  T  	  T  
J1932.1+1914c  	293.042	19.243	54.612	0.099	    	    	0.45	  PSR  	0.82	    	  PSR  	    	  T  	    
J1933.3+0723  	293.346	7.4	44.35	-5.849	    	    	0.87	  AGN  	0	  AGN  	  AGN  	    	    	    
J1938.2+2125c  	294.566	21.417	57.207	-0.092	    	    	0.53	  PSR  	0.65	    	  PSR  	    	    	    
J1940.1+2209c  	295.028	22.165	58.07	-0.098	    	    	0.44	  PSR  	0.99	  PSR  	  PSR  	    	  T  	  T  
J1942.7+1033  	295.689	10.56	48.256	-6.356	    	    	0.7	    	0.92	  PSR  	  PSR  	    	    	    
J1943.4+2340c  	295.867	23.682	59.769	-0.017	    	    	0.52	  PSR  	0.98	    	  PSR  	    	  T  	  T  
J1945.0-0724c  	296.253	-7.401	32.344	-15.259	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1946.7-5404  	296.694	-54.076	343.873	-29.611	    	    	0.71	    	0.01	  AGN  	  AGN  	  T  	    	    
J1948.6+2437  	297.153	24.629	61.178	-0.557	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1950.0+0904  	297.521	9.073	47.839	-8.659	    	    	0.91	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1950.4+1226  	297.625	12.434	50.839	-7.084	    	    	0.62	    	0.04	  PSR  	  PSR  	    	    	    
J1956.2-0238  	299.05	-2.644	38.052	-15.601	    	    	0.82	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1958.4-3013  	299.619	-30.227	10.923	-26.827	    	    	0.81	  AGN  	0	  AGN  	  AGN  	    	    	    
J1958.9+3459  	299.727	34.998	71.22	2.865	    	    	0.51	  PSR  	0.16	  PSR  	  PSR  	    	    	    
J1959.7-4730  	299.949	-47.5	351.716	-30.856	    	    	0.71	    	0	  AGN  	  AGN  	    	    	    
J2004.8+7004  	301.207	70.071	102.864	19.462	    	    	0.88	  AGN  	0.01	  AGN  	  AGN  	  T  	    	    
J2007.0+0145  	301.754	1.763	43.415	-15.905	    	    	0.75	    	0	  AGN  	  AGN  	  T  	    	    
J2011.4-2903  	302.853	-29.059	13.117	-29.175	    	    	0.79	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2014.4+0647  	303.618	6.789	48.9	-15.03	    	    	0.78	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2014.5-0047  	303.64	-0.786	42.022	-18.783	    	    	0.71	    	0	  AGN  	  AGN  	    	    	    
J2015.7+3708  	303.929	37.14	74.857	1.161	  T  	    	0.79	  AGN  	0	  AGN  	  AGN  	    	    	    
J2015.8-3251  	303.968	-32.854	9.18	-31.107	    	    	0.84	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2016.2-0903  	304.073	-9.052	34.358	-22.94	    	    	0.88	  AGN  	0	  AGN  	  AGN  	    	    	    
J2017.3+0603  	304.34	6.056	48.623	-16.02	    	  T  	0.53	  PSR  	0.57	  PSR  	  PSR  	    	    	    
J2017.9-1621  	304.488	-16.355	27.213	-26.306	    	    	0.76	  AGN  	0.1	    	  AGN  	  T  	    	    
J2022.5-4532  	305.641	-45.535	354.554	-34.529	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J2027.6+3335  	306.915	33.592	73.327	-2.861	  T  	  T  	0.43	  PSR  	0.72	    	  PSR  	    	  T  	  T  
J2029.0-1840  	307.274	-18.668	25.907	-29.634	    	    	0.83	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2030.0+3641  	307.502	36.684	76.118	-1.443	    	    	0.27	  PSR  	0.92	  PSR  	  PSR  	    	    	    
 J2030.9+4411  	307.73	44.198	82.297	2.839	    	    	0.35	  PSR  	0.02	    	  PSR  	    	  T  	  T  
J2032.8+3928  	308.2	39.47	78.691	-0.24	    	    	0.58	  PSR  	0	  AGN  	  Conflict  	    	    	    
J2034.6-4202  	308.663	-42.043	359.072	-36.375	    	    	0.81	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2034.7+3639  	308.697	36.651	76.66	-2.235	    	    	0.75	    	0	  AGN  	  AGN  	  T  	    	    
J2037.0-3329  	309.275	-33.486	9.622	-35.577	    	    	0.75	    	0	  AGN  	  AGN  	  T  	    	    
J2037.1+5718c  	309.292	57.312	93.543	9.777	    	    	0.79	  AGN  	0.02	    	  AGN  	  T  	    	    
J2037.2+4944  	309.301	49.745	87.408	5.274	    	    	0.7	    	0.85	  PSR  	  PSR  	    	  T  	  T  
J2038.1+6552  	309.534	65.883	100.761	14.651	    	    	0.63	    	0	  PSR  	  PSR  	    	    	    
J2039.4-5621  	309.873	-56.354	341.183	-37.126	    	    	0.63	    	0.43	  PSR  	  PSR  	    	  T  	  T  
J2040.0+4157c  	310.015	41.953	81.502	0.157	    	    	0.61	    	0.12	  AGN  	  AGN  	    	    	    
J2040.4+4652  	310.115	46.87	85.44	3.103	    	    	0.55	  PSR  	0.07	    	  PSR  	    	  T  	  T  
J2040.9-3701  	310.242	-37.03	5.462	-36.97	    	    	0.76	  AGN  	0.16	  AGN  	  AGN  	  T  	    	    
J2042.2+2427  	310.556	24.463	67.796	-10.818	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J2043.0-7317  	310.774	-73.291	320.738	-33.816	    	    	0.9	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2043.2+1709  	310.822	17.164	61.887	-15.317	    	    	0.36	  PSR  	0.95	  PSR  	  PSR  	    	    	    
J2047.6+1055  	311.916	10.932	57.159	-19.751	    	    	0.73	    	0.86	  AGN  	  AGN  	    	    	    
J2052.2+5059  	313.065	50.986	89.876	4.154	    	    	0.49	  PSR  	0	    	  PSR  	    	    	    
J2054.0-3307  	313.505	-33.119	10.9	-38.983	    	    	0.78	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2056.7+4938  	314.181	49.644	89.304	2.745	    	    	0.81	  AGN  	0	  AGN  	  AGN  	    	    	    
J2058.8-3903  	314.724	-39.059	3.381	-40.704	    	    	0.78	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2103.0-1127  	315.754	-11.45	37.52	-34.35	    	    	0.67	    	0	  AGN  	  AGN  	  T  	    	    
J2104.6+2119  	316.162	21.329	68.51	-16.818	    	    	0.87	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2105.9+6917  	316.482	69.297	105.221	14.615	    	    	0.68	    	0.03	  PSR  	  PSR  	    	    	    
J2107.5+5202c  	316.894	52.048	92.244	3.05	    	    	0.44	  PSR  	0.01	    	  PSR  	    	    	    
J2108.2+5246c  	317.07	52.769	92.849	3.457	    	    	0.76	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2110.3+3820  	317.596	38.342	82.479	-6.596	    	    	0.94	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2110.6+0403  	317.663	4.059	54.431	-28.322	    	    	0.86	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2111.3+4607  	317.84	46.126	88.319	-1.428	    	  T  	0.34	  PSR  	0.8	  PSR  	  PSR  	    	  T  	  T  
J2112.5-3044  	318.137	-30.736	14.895	-42.443	  T  	    	0.62	    	0.2	    	    	    	    	    
J2116.8+3729  	319.211	37.494	82.732	-8.106	    	    	0.61	    	0.25	    	    	    	    	    
J2118.3-3237  	319.584	-32.633	12.586	-43.953	    	    	0.77	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2120.2-1259  	320.055	-12.996	37.973	-38.814	    	    	0.85	  AGN  	0	  AGN  	  AGN  	    	    	    
J2128.0+3623  	322.006	36.397	83.526	-10.468	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J2129.8-0427  	322.463	-4.46	48.955	-36.948	    	    	0.81	  AGN  	0	    	  AGN  	    	    	    
J2133.4+2532  	323.366	25.545	76.433	-18.962	    	    	0.89	  AGN  	0	  AGN  	  AGN  	    	    	    
J2134.3-6429  	323.576	-64.497	328.728	-41.416	    	    	0.7	    	0.02	    	    	    	    	    
J2134.5-2130  	323.64	-21.506	28.94	-45.072	    	    	0.8	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2139.9+4715  	324.987	47.258	92.627	-4.031	    	    	0.35	  PSR  	1	  PSR  	  PSR  	    	  T  	  T  
J2140.8-6743  	325.203	-67.729	324.54	-40.478	    	    	0.73	    	0	  AGN  	  AGN  	    	    	    
J2146.6-1345  	326.672	-13.754	40.654	-44.982	    	    	0.8	  AGN  	0	  AGN  	  AGN  	    	    	    
J2147.0+3119  	326.751	31.327	82.899	-16.858	    	    	0.75	    	0	  AGN  	  AGN  	  T  	    	    
J2152.4-7532  	328.101	-75.536	315.624	-36.825	    	    	0.7	    	0	  AGN  	  AGN  	    	    	    
J2158.7+6547  	329.679	65.793	106.446	8.615	    	    	0.59	  PSR  	0	    	  PSR  	    	    	    
J2159.9-1234  	329.988	-12.574	44.21	-47.382	    	    	0.88	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2204.3-5017  	331.08	-50.296	345.248	-50.786	    	    	0.75	  AGN  	0	    	  AGN  	  T  	    	    
J2207.5+6440  	331.879	64.672	106.507	7.164	    	    	0.63	    	0.01	    	    	  T  	    	    
J2208.6+3903  	332.162	39.053	91.521	-13.692	    	    	0.64	    	0	  AGN  	  AGN  	    	    	    
J2214.5+5949  	333.645	59.829	104.384	2.731	    	    	0.58	  PSR  	0	  AGN  	  Conflict  	    	    	    
J2214.8+3002  	333.706	30.043	86.909	-21.663	    	  T  	0.29	  PSR  	0.93	  PSR  	  PSR  	    	    	    
J2216.1+5139  	334.029	51.66	99.979	-4.154	    	    	0.58	  PSR  	0.01	    	  PSR  	    	    	    
J2223.3+0103  	335.829	1.064	65.221	-44.58	    	    	0.87	  AGN  	0	  AGN  	  AGN  	    	    	    
J2227.4-7804  	336.865	-78.071	311.625	-36.511	    	    	0.92	  AGN  	0	  AGN  	  AGN  	    	    	    
J2227.7-3036  	336.926	-30.606	17.931	-58.472	    	    	0.92	  AGN  	0	  AGN  	  AGN  	    	    	    
J2228.5-1633  	337.132	-16.564	43.17	-55.337	    	    	0.89	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2234.8+0944  	338.713	9.742	76.299	-40.45	    	    	0.71	    	0.01	    	    	    	    	    
J2241.9-5236  	340.477	-52.615	337.42	-54.95	    	  T  	0.61	    	0.08	  PSR  	  PSR  	    	    	    
J2243.4+4104  	340.865	41.073	98.428	-15.631	    	    	0.71	    	0.32	  AGN  	  AGN  	    	    	    
J2246.3+1549  	341.578	15.821	83.963	-37.408	    	    	0.75	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2250.8+6336  	342.72	63.615	110.01	3.81	    	    	0.64	    	0	  AGN  	  AGN  	  T  	    	    
J2251.2-4928  	342.823	-49.477	340.684	-57.912	    	    	0.89	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2256.1+2414  	344.029	24.246	91.862	-31.577	    	    	0.86	  AGN  	0.02	    	  AGN  	    	    	    
J2256.9-1024  	344.232	-10.405	59.236	-58.287	    	    	0.77	  AGN  	0.01	  AGN  	  AGN  	  T  	    	    
J2257.9-3643  	344.497	-36.718	4.003	-64.209	    	    	0.72	    	0	  AGN  	  AGN  	  T  	    	    
J2259.9-8255  	345	-82.932	306.878	-33.322	    	    	0.83	  AGN  	0	  AGN  	  AGN  	    	    	    
J2300.4+3138  	345.11	31.646	96.871	-25.549	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J2302.8+4443  	345.708	44.733	103.415	-13.984	    	  T  	0.58	  PSR  	0.03	  PSR  	  PSR  	    	    	    
J2310.0-3627  	347.509	-36.453	3.117	-66.614	    	    	0.79	  AGN  	0	  AGN  	  AGN  	    	    	    
J2310.9+0204  	347.748	2.082	79.307	-52.071	    	    	0.88	  AGN  	0	  AGN  	  AGN  	    	    	    
J2321.4+1738  	350.359	17.647	94.418	-40.19	    	    	0.8	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2323.0-4919  	350.759	-49.322	334.47	-62.042	    	    	0.77	  AGN  	0	  AGN  	  AGN  	    	    	    
J2325.8-4043  	351.461	-40.718	349.829	-67.745	    	    	0.86	  AGN  	0	  AGN  	  AGN  	    	    	    
J2328.6+1209  	352.168	12.155	93.184	-45.882	    	    	0.71	    	0	  AGN  	  AGN  	  T  	    	    
J2329.2+3755  	352.301	37.931	105.532	-22.146	    	    	0.7	    	0	  AGN  	  AGN  	    	    	    
J2330.3-4745  	352.597	-47.763	335.014	-64.004	    	    	0.69	    	0.08	    	    	    	    	    
J2333.0-5535  	353.257	-55.587	324.029	-58.213	    	    	0.79	  AGN  	0.01	    	  AGN  	  T  	    	    
J2334.2+4319  	353.562	43.32	108.343	-17.355	    	    	0.85	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J2339.7-0531  	354.928	-5.524	81.415	-62.464	  T  	  T  	0.68	    	0.28	  PSR  	  PSR  	    	    	    
J2347.3+0710  	356.833	7.174	96.289	-52.35	    	    	0.8	  AGN  	0	  AGN  	  AGN  	    	    	    
J2350.1-3005  	357.531	-30.089	16.912	-76.233	    	    	0.93	  AGN  	0	  AGN  	  AGN  	    	    	    
J2352.1+1752  	358.026	17.869	103.551	-42.759	    	    	0.81	  AGN  	0	  AGN  	  AGN  	    	    	    
J2355.9-6613  	358.993	-66.232	311.567	-49.956	    	    	0.69	    	0.01	    	    	  T  	    	    
J2356.0-5253  	359.005	-52.9	320.999	-62.242	    	    	0.61	    	0.61	  PSR  	  PSR  	    	  T  	  T  
J2356.1+4037  	359.049	40.632	111.741	-21.036	    	    	0.75	    	0	  AGN  	  AGN  	    	    	    
J2357.2+0445  	359.321	4.76	98.589	-55.531	    	    	0.76	  AGN  	0	  AGN  	  AGN  	    	    	    
J2358.5-1809  	359.63	-18.161	66.514	-74.87	    	    	0.75	    	0	  AGN  	  AGN  	    	    	    
J0841.4-3558  	130.358	-35.98	256.935	3.707	    	    	0.77	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1033.5-5033  	158.39	-50.55	281.71	6.552	    	    	0.74	    	0	  AGN  	  AGN  	  T  	    	    
J1554.8-5312c  	238.701	-53.209	328.379	0.352	    	    	0.41	  PSR  	0.05	  PSR  	  PSR  	    	    	    
J1613.6-5100c  	243.42	-51.001	332.011	0.082	    	    	0.75	  AGN  	0.4	    	  AGN  	    	    	    
J1616.6-5035c  	244.156	-50.586	332.634	0.06	    	    	0.63	    	0	    	    	  T  	    	    
J1626.0-4917c  	246.506	-49.288	334.621	-0.088	    	    	0.84	  AGN  	0.18	  AGN  	  AGN  	  T  	    	    
J1707.1-4158c  	256.792	-41.967	344.842	-0.81	    	    	0.74	    	0	  AGN  	  AGN  	  T  	    	    
J1720.7-3707c  	260.192	-37.128	350.299	-0.101	    	    	0.71	    	0.04	  AGN  	  AGN  	    	    	    
J1739.4+8717  	264.873	87.29	120.014	27.935	  T  	    	0.95	  AGN  	0	  AGN  	  AGN  	  T  	    	    
J1823.2-1336c  	275.813	-13.606	17.641	-0.067	    	    	0.62	    	0.24	  PSR  	  PSR  	    	    	    
J2004.7+3343  	301.185	33.717	70.768	1.166	    	    	0.56	  PSR  	0.46	    	  PSR  	    	    	  T  

{a}	T indicates the source was found to be variable in the 1FGL catalog analysis (Abdo et al. 2010a).
{b}	T indicates the source was reported in the Fermi-LAT Bright Source List (Abdo et al. 2009f).


==> anc/Table7.dat <==
Row	1FGL Name	R.A.	Dec.	l	b	EGRET{a}	Association	Association	New{b}	Figure of{c}	Detections{d}	Reference
 	 	(J2000)	(J2000)	 	 	Name	Identifier	Class	Observation	Merit	 	 
1	J0000.8+6600c  	0.209	66.002	117.812	3.635	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
2	J0001.9-4158  	0.483	-41.982	334.023	-72.029	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
3	J0003.1+6227  	0.798	62.459	117.388	0.108	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
4	J0004.3+2207  	1.081	22.123	108.757	-39.448	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
5	J0005.1+6829  	1.283	68.488	118.689	5.999	 ... 	 GB6 J0008+6837  	  AGN  	  VLA  	0.804	  ROSAT  	15
6	J0006.9+4652  	1.746	46.882	115.082	-15.311	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
7	J0008.3+1452  	2.084	14.882	107.655	-46.708	 ... 	 RX J0008.0+1450  	  AGN  	  VLA  	0.7	 ... 	3
8	J0009.1+5031  	2.289	50.52	116.089	-11.789	 ... 	 NVSS J000922+503028 	  AGN  	  VLA  	0.941	 ... 	 ... 
9	J0016.6+1706  	4.154	17.108	111.135	-44.964	 ... 	 GB6 J0015+1700 	  FSRQ  	 ... 	 ... 	 ... 	3
10	J0017.7-0019  	4.429	-0.326	104.735	-62.001	 ... 	 S3 0013-00 	  FSRQ  	  VLA  	0.57	 ... 	3
11	J0022.2-1850  	5.569	-18.847	82.418	-79.347	 ... 	 1RXS 002209.2-185333 	  BLL  	  VLA  	0.971	 ... 	 ... 
12	J0023.5+0930  	5.885	9.51	111.523	-52.743	 ... 	  PSR J0023+09  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
13	J0024.6+0346  	6.173	3.776	110.111	-58.429	 ... 	 GB6 J0024+0349 	  FSRQ  	  VLA  	0.981	 ... 	 ... 
14	J0028.9-7028  	7.23	-70.474	305.664	-46.535	 ... 	 PKS 0026-710 	  BLL  	  VLA  	0.995	 ... 	 ... 
15	J0030.7+0724  	7.678	7.403	113.925	-55.106	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
16	J0032.7-5519  	8.178	-55.324	308.535	-61.6	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
17	J0038.0+1236  	9.516	12.611	117.839	-50.129	 ... 	 NVSS J003750+123818 	  BLL  	  VLA  	0.956	 ... 	 ... 
18	J0038.6+2048  	9.662	20.803	118.912	-41.969	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
19	J0038.6+6306  	9.669	63.108	121.49	0.272	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
20	J0039.2+4331  	9.806	43.522	120.587	-19.294	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
21	J0043.6+3424  	10.924	34.406	121.117	-28.438	 ... 	 GB6 J0043+3426 	  FSRQ  	  VLA  	0.985	 ... 	 ... 
22	J0048.0+2232  	12.002	22.541	121.894	-40.324	 ... 	 NVSS J004802+223525 	  FSRQ  	  VLA  	0.98	 ... 	 ... 
23	J0051.4-6242  	12.873	-62.707	302.921	-54.422	 ... 	 1RXS 005117.7-624154 	  BLL  	 ... 	 ... 	 ... 	  3,14  
24	J0054.9-2455  	13.734	-24.929	142.787	-87.665	 ... 	 1RXS 005447.2-245532 	  AGN  	  VLA  	0.962	 ... 	14
25	J0059.6+1904  	14.909	19.078	125.615	-43.751	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
26	J0101.0-6423  	15.262	-64.396	301.219	-52.7	 ... 	  PSR J0101-6422  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
27	J0102.3+0942  	15.579	9.714	127.396	-53.063	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
28	J0103.1+4840  	15.797	48.671	124.933	-14.155	 ... 	  PSR J0103+48  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
29	J0105.7+3930  	16.436	39.505	125.936	-23.283	 ... 	 GB6 J0105+3928 	  BLL  	  VLA  	0.5	 ... 	3
30	J0106.7+4853  	16.681	48.894	125.52	-13.901	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
31	J0110.0-4023  	17.525	-40.389	287.889	-76.19	 ... 	 RBS 158  	  BLL  	 ... 	 ... 	 ... 	3
32	J0115.7+0357  	18.935	3.959	134.546	-58.364	  3EG J0118+0248   	 PMN J0115+0356 	  BLL  	  VLA  	0.96	 ... 	 ... 
33	J0122.2+5200  	20.553	52.014	127.741	-10.571	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
34	J0124.6-0616  	21.154	-6.283	145.148	-67.712	 ... 	 PMN J0124-0624 	  BLL  	 ... 	 ... 	 ... 	3
35	J0127.0+0322  	21.759	3.379	140.027	-58.307	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
36	J0131.2+6121  	22.823	61.352	127.692	-1.151	 ... 	 1RXS 013106.4+612035 	  BLL  	 ... 	 ... 	  ROSAT  	  14,15  
37	J0134.4+2632  	23.619	26.543	134.746	-35.339	 ... 	 1RXS 013106.4+612035 	  AGN  	 ... 	 ... 	 ... 	3
38	J0136.3-2220  	24.081	-22.34	190.201	-78.746	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
39	J0137.8+5814  	24.453	58.249	129.019	-4.073	 ... 	 1RXS 013748.0+581422 	  BLL  	  Integral-IBIS/SGRI  	 ... 	 2XMMi 	  7,14,15,16  
40	 	  	  	  	  	  	  	  	  	0	 ROSAT 	  
41	J0143.9-5845  	25.986	-58.762	290.419	-57.073	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
42	J0147.4+1547  	26.856	15.792	142.143	-44.981	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
43	J0157.0-5259  	29.26	-52.986	282.125	-61.412	 ... 	 1RXS 015658.6-530208 	  AGN  	 ... 	 ... 	 ... 	3
44	J0212.3+5319  	33.082	53.324	134.956	-7.649	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
45	J0214.1+6020  	33.547	60.345	133	-0.899	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
46	J0217.9-6630  	34.487	-66.504	290.14	-48.419	 ... 	  CRATES J0216-6636  	  BLL  	  VLA  	0.708	 ... 	 ... 
47	J0223.0-1118  	35.766	-11.302	181.044	-63.287	 ... 	 1RXS 022314.6-111741 	  AGN  	 ... 	 ... 	  ROSAT  	  14,15  
48	J0224.0+6201c  	36.008	62.017	133.563	1.072	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
49	J0226.0+3922  	36.518	39.371	142.2	-19.934	 ... 	 B2 0224+39  	  FSRQ  	  VLA  	0.55	 ... 	3
50	J0226.3+0937  	36.592	9.626	158.235	-46.636	 ... 	 FRBA J0226+0937  	  FSRQ  	  VLA  	0.652	 ... 	 ... 
51	J0233.4+6654  	38.374	66.902	132.715	5.989	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
52	J0239.5+1324  	39.877	13.407	159.234	-41.723	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
53	J0242.7+0007  	40.678	0.133	171.955	-51.82	 ... 	 RX J0241.9+0009  	  BLL  	  VLA  	0.67	 ... 	3
54	J0247.4-6003  	41.866	-60.052	279.996	-51.598	  EGR J0243-5930   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
55	J0248.7+5127  	42.185	51.456	140.851	-7.288	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
56	J0251.5+5634  	42.885	56.581	138.946	-2.51	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
57	J0256.1+0323  	44.042	3.384	172.399	-47.152	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
58	J0256.9+2920  	44.239	29.35	153.27	-26.027	 ... 	 FRBA J0256+2924  	  AGN  	 ... 	 ... 	 ... 	3
59	J0259.9+5925  	44.986	59.421	138.629	0.523	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
60	J0305.2-1601  	46.303	-16.028	200.172	-57.104	 ... 	 AH996 J0305-1608  	  AGN  	  VLA  	0.549	 ... 	 ... 
61	J0307.5+4916  	46.878	49.27	144.553	-7.804	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
62	J0308.6+7442  	47.155	74.712	131.749	14.24	 ... 	  PSR J0308+7442  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
63	J0311.3-0922  	47.84	-9.368	191.349	-52.533	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
64	J0315.6-5109  	48.924	-51.165	264.314	-53.739	 ... 	 PMN J0314-5104 	  BLL  	 ... 	 ... 	 ... 	3
65	J0316.3-6438  	49.1	-64.641	281.552	-46.011	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
66	J0318.1+0254  	49.538	2.915	178.401	-43.603	 ... 	  CLASS J0317+0248  	  FSRQ  	 ... 	 ... 	 ... 	3
67	J0332.0+6310  	53.023	63.174	139.942	5.738	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
68	J0333.7+2919  	53.427	29.327	160.47	-21.474	 ... 	 TXS 0330+291 	  BLL  	  VLA  	0.671	 ... 	 ... 
69	J0334.2+3233  	53.567	32.558	158.445	-18.859	 ... 	  NRAO 140  	  FSRQ  	  VLA  	0.57	 ... 	3
70	J0334.2+7501  	53.567	75.032	132.997	15.442	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
71	J0335.5-4501  	53.88	-45.032	252.738	-52.859	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
72	J0336.0+7845  	54.004	78.75	130.709	18.45	 ... 	  AH996 J0333+7850  	  AGN  	  VLA  	0.536	 ... 	 ... 
73	J0338.8+1313  	54.721	13.231	173.497	-32.742	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
74	J0340.4+4130  	55.107	41.507	153.794	-11.022	 ... 	  PSR J0340+4130  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
75	J0341.5+5304  	55.397	53.079	146.906	-1.684	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
76	J0342.2+3859  	55.564	38.996	155.651	-12.788	 ... 	 GB6 J0342+3858 	  FSRQ  	  VLA  	0.999	 ... 	 ... 
77	J0345.2-2355  	56.325	-23.919	218.23	-50.836	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
78	J0352.8+5658  	58.206	56.968	145.769	2.368	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
79	J0359.5+5410  	59.899	54.178	148.296	0.846	 ... 	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  15,16  
80	 	  	  	  	  	  	  	  	  	0	 ROSAT 	  
81	J0401.3-3152  	60.333	-31.871	231.331	-48.733	 ... 	  PKS 0400-319  	  FSRQ  	 ... 	 ... 	 ... 	3
82	J0402.2+6810  	60.572	68.178	139.235	11.578	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
83	J0404.5-0850  	61.142	-8.835	200.459	-40.939	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
84	J0409.9-0357  	62.478	-3.957	195.866	-37.35	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
85	J0411.6+5459  	62.909	54.997	149.049	2.619	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
86	J0412.2+2103  	63.054	21.06	173.373	-21.583	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
87	J0426.5+5437  	66.647	54.631	150.843	3.869	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
88	J0427.3+2028  	66.842	20.478	176.342	-19.314	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
89	J0427.5+0515  	66.878	5.265	189.548	-28.61	 ... 	 PKS 0423+051 	  FSRQ  	  VLA  	0.977	 ... 	 ... 
90	J0427.9+5556  	66.983	55.947	150.023	4.918	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
91	J0430.3+3511c  	67.591	35.184	165.441	-9.048	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
92	J0439.6-0538  	69.909	-5.648	202.137	-31.776	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
93	J0439.8-1857  	69.965	-18.965	216.898	-37.251	 ... 	  AH996 J0439-1901  	  AGN  	  VLA  	0.55	 ... 	 ... 
94	J0445.2-6008  	71.319	-60.15	269.931	-38.844	 ... 	 AT20G J0445-6015  	  FSRQ  	 ... 	 ... 	 ... 	3
95	J0500.8+3437  	75.217	34.617	169.938	-4.633	  3EG J0459+3352  	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
96	J0502.9+1857  	75.729	18.952	182.946	-13.636	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
97	J0505.9+6121  	76.485	61.353	148.996	12.159	 ... 	 NVSS J050558+611336 	  AGN  	  VLA  	0.744	 ... 	 ... 
98	J0506.9-5435  	76.742	-54.599	262.439	-36.772	 ... 	 1ES 0505-546 	  BLL  	 ... 	 ... 	 ... 	  3,14  
99	J0513.0+4048  	78.258	40.81	166.426	1.007	 ... 	 B3 0509+406 	  AGN  	  VLA  	0.999	 ... 	 ... 
100	J0515.2+7355  	78.823	73.93	138.513	19.744	 ... 	 GB6 J0516+7350 	  BLL  	 ... 	 ... 	 ... 	3
101	J0515.6-4404  	78.902	-44.078	249.449	-35.227	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
102	J0515.9+1528  	78.978	15.467	187.702	-13.042	 ... 	 GB6 J0515+1527 	  BLL  	  VLA  	0.937	 ... 	 ... 
103	J0517.6-1737  	79.407	-17.633	219.241	-28.404	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
104	J0517.6+0857  	79.409	8.953	193.61	-16.194	 ... 	 PMN J0517+0858 	  FSRQ  	  VLA  	0.874	 ... 	 ... 
105	J0520.2+2632  	80.06	26.543	178.956	-6.013	  3EG J0520+2556   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
106	J0521.6+0103  	80.423	1.051	201.295	-19.345	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
107	J0523.5-2529  	80.888	-25.498	228.242	-29.791	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
108	J0524.1+2842  	81.032	28.701	177.652	-4.087	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
109	J0527.6+6646  	81.902	66.776	145.589	17.068	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
110	J0528.4+3838  	82.105	38.639	169.898	2.2	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
111	J0533.9+6758  	83.493	67.979	144.791	18.184	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
112	J0534.7-0531c  	83.687	-5.522	209.074	-19.561	 ... 	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  15,16  
113	 	  	  	  	  	  	  	  	  	0	 ROSAT 	  
114	J0536.2-0607c  	84.062	-6.128	209.826	-19.5	 ... 	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  15,16  
115	 	  	  	  	  	  	  	  	  	0	 ROSAT 	  
116	J0537.7-5717  	84.434	-57.299	265.56	-32.391	 ... 	 SUMSS J053748-571828 	  FSRQ  	 ... 	 ... 	 ... 	3
117	J0538.4-3910  	84.605	-39.179	244.456	-30.276	 ... 	 1RXS 053810.0-390839 	  AGN  	 ... 	 ... 	 ... 	3
118	J0540.4-0737c  	85.122	-7.627	211.744	-19.224	  3EG J0542-0655   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
119	J0541.1+3542c  	85.281	35.709	173.734	2.745	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
120	J0541.9-0204c  	85.488	-2.075	206.72	-16.383	 ... 	 PKS 0539-01  	  FSRQ  	  VLA  	0.5	 ... 	 ... 
121	J0545.6+6022  	86.407	60.372	152.448	15.769	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
122	J0547.0+0020c  	86.77	0.337	205.133	-14.121	 ... 	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  15,16  
123	 	  	  	  	  	  	  	  	  	0	 ROSAT 	  
124	J0549.9+2654c  	87.477	26.901	182.232	-0.241	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
125	J0550.8-4400  	87.721	-44.004	250.425	-28.944	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
126	J0551.6+0449c  	87.924	4.825	201.656	-10.965	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
127	J0600.5-2006  	90.15	-20.113	225.954	-19.917	 ... 	 PMN J0601-2004 	  FSRQ  	  VLA  	0.515	 ... 	 ... 
128	J0600.9+3838  	90.238	38.647	173.193	7.637	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
129	J0603.0-4012  	90.765	-40.213	246.827	-25.9	 ... 	 1WGA J0602.8-4018  	  AGN  	 ... 	 ... 	 ... 	3
130	J0604.2-4817  	91.052	-48.284	255.688	-27.487	 ... 	  1ES 0602-482  	  BLL  	 ... 	 ... 	 ... 	  3,14  
131	J0605.1+0005  	91.297	0.097	207.516	-10.231	 ... 	 GB6 J0604+0000 	  AGN  	  VLA  	0.511	 ... 	 ... 
132	J0605.3+3800  	91.327	38.005	174.174	8.081	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
133	J0608.1-0630c  	92.037	-6.509	213.861	-12.575	 ... 	 PMN J0609-0615  	  FSRQ  	 ... 	 ... 	 ... 	3
134	J0608.3+2038c  	92.085	20.635	189.764	0.286	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
135	J0609.3-0244  	92.347	-2.744	210.571	-10.604	 ... 	  NVSS J060915-024754  	  AGN  	 ... 	 ... 	 ... 	3
136	J0614.1-3328  	93.546	-33.479	240.482	-21.819	  3EG J0616-3310   	  PSR J0614-3329  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
137	J0621.5+2508  	95.376	25.142	187.237	5.095	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
138	J0622.2+3751  	95.561	37.864	175.844	10.989	 ... 	 GB6 J0621+3750 	  AGN  	  VLA  	0.667	 ... 	 ... 
139	J0623.5+3330  	95.893	33.506	179.936	9.306	 ... 	 B2 0619+33 	  AGN  	  VLA  	0.994	 ... 	 ... 
140	J0625.7+0001  	96.434	0.03	209.966	-5.703	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
141	J0625.9-0613  	96.476	-6.227	215.606	-8.501	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
142	J0630.1+0622  	97.535	6.368	204.836	-1.805	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
143	J0634.3+0402c  	98.575	4.041	207.38	-1.959	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
144	J0641.5+1023c  	100.38	10.399	202.55	2.547	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
145	J0645.5+0446  	101.376	4.768	208.014	0.856	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
146	J0647.3+0031  	101.842	0.529	211.998	-0.664	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
147	J0648.6-6052  	102.158	-60.879	270.8	-23.806	 ... 	 PMN J0647-6058 	  AGN  	  VLA  	0.77	 ... 	3
148	J0648.8+1516  	102.207	15.273	198.992	6.335	 ... 	 VERITAS J0648+152 	  AGN  	 ... 	 ... 	 ROSAT 	  14,15  
149	 	  	  	  	  	  	  	  	  	0	 Swift-XRT 	  
150	 	  	  	  	  	  	  	  	  	0	 VERITAS  	  
151	J0651.1-3022  	102.78	-30.371	240.448	-13.392	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
152	J0653.6+8236  	103.4	82.615	131.223	26.955	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
153	J0658.5+0641  	104.64	6.693	207.772	4.623	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
154	J0659.9+1303  	104.984	13.052	202.199	7.766	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
155	J0705.9-1051c  	106.498	-10.853	224.24	-1.741	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
156	J0706.5+3744  	106.625	37.74	179.495	18.985	 ... 	 GB6 J0706+3744 	  BLL  	  VLA  	0.978	 ... 	 ... 
157	J0707.3+7742  	106.833	77.702	136.767	27.3	 ... 	 NVSS J070651+774137 	  AGN  	  VLA  	0.986	 ... 	 ... 
158	J0709.0-1116  	107.257	-11.276	224.959	-1.274	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
159	J0713.7-0950  	108.432	-9.841	224.221	0.414	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
160	J0718.8-4958  	109.713	-49.978	261.229	-16.314	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
161	J0723.6+2908  	110.916	29.147	189.34	19.331	 ... 	 CLASS J0723+2859  	  FSRQ  	 ... 	 ... 	 ... 	3
162	J0724.1-3522  	111.039	-35.369	248.07	-9.247	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
163	J0724.7-2223c  	111.182	-22.383	236.544	-3.126	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
164	J0724.7-4714  	111.189	-47.242	259.043	-14.315	  3EG J0724-4713   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
165	J0731.2-1910c  	112.817	-19.169	234.445	-0.25	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
166	J0731.9-1517  	112.983	-15.288	231.119	1.757	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
167	J0734.7-1557  	113.684	-15.956	232.031	2.026	 ... 	  PSR J0734-1559  	  PSR  	  LAT Timing  	 ... 	 ... 	 ... 
168	J0736.4+4053  	114.116	40.899	178.123	25.459	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
169	J0737.4-3239  	114.355	-32.662	246.95	-5.553	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
170	J0742.1-4849c  	115.535	-48.833	261.819	-12.398	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
171	J0743.0-3110  	115.755	-31.181	246.234	-3.793	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
172	J0744.1-2523  	116.036	-25.392	241.329	-0.702	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
173	J0746.5-0711  	116.643	-7.199	225.755	8.815	 ... 	 PMN J0746-0709 	  AGN  	  AT20G               	 ... 	 ... 	  10,11  
174	J0747.1-2333  	116.786	-23.561	240.087	0.807	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
175	J0747.4-3303  	116.854	-33.055	248.327	-3.917	 ... 	 PKS 0745-330 	  AGN  	  VLA  	0.975	 ... 	 ... 
176	J0753.1+4649  	118.298	46.82	172.303	29.646	 ... 	 ... 	 ... 	 ... 	 ... 	  FIRST  	13
177	J0753.6-2718  	118.424	-27.316	244.072	0.168	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
178	J0758.6-1450  	119.658	-14.835	233.934	7.579	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
179	J0802.4-5622  	120.616	-56.369	270.119	-13.258	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
180	J0803.1-0339  	120.78	-3.654	224.638	14.136	 ... 	  AH996 J0803-0336  	  AGN  	  VLA  	0.667	 ... 	 ... 
181	J0814.5-1011  	123.644	-10.184	231.919	13.31	 ... 	 NVSS J081411-101208 	  BLL  	 ... 	 ... 	 ... 	3
182	J0828.9+0901  	127.229	9.017	215.881	25.732	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
183	J0838.6-2828  	129.669	-28.479	250.579	7.782	 ... 	 ... 	 ... 	 ... 	 ... 	 ROSAT 	14
184	 	  	  	  	  	  	  	  	  	0	 XMM 	  
185	J0841.4-3558  	130.358	-35.98	256.935	3.707	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
186	J0843.4+6718  	130.869	67.315	147.683	35.584	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
187	J0845.5-4327c  	131.378	-43.459	263.304	-0.299	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
188	J0845.9-0713  	131.491	-7.221	233.61	21.455	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
189	J0847.4+1517  	131.859	15.284	211.482	32.439	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
190	J0848.6+0504  	132.171	5.081	222.317	28.319	 ... 	 TXS 0846+051 	  BLL  	 ... 	 ... 	 ROSAT 	14
191	 	  	  	  	  	  	  	  	  	0	 XMM 	  
192	J0849.0-6754  	132.253	-67.904	283.102	-14.962	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
193	J0849.3+6607  	132.333	66.132	148.906	36.454	 ... 	 GB6 J0848+6605 	  BLL  	  VLA  	0.826	 ... 	 ... 
194	J0849.4-2912  	132.355	-29.212	252.614	9.203	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
195	J0854.6-4504  	133.663	-45.067	265.585	-0.052	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
196	J0857.7-4345  	134.431	-43.76	264.946	1.213	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
197	J0857.9-2553  	134.482	-25.888	251.171	12.752	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
198	J0900.5+3410  	135.136	34.169	189.832	40.49	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
199	J0902.4+2050  	135.6	20.848	206.669	37.742	 ... 	 NVSS J090226+205045 	  BLL  	 ... 	 ... 	 ... 	3
200	J0902.5-4731c  	135.637	-47.53	268.34	-0.631	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
201	J0904.7-3514  	136.196	-35.249	259.405	7.832	  3EG J0903-3531   	 PMN J0904-3514 	  AGN  	 AT20G 	0.996	 ... 	  10,11  
202	 	  	  	  	  	  	  	  	 VLA  	0	  	  
203	J0906.3-4855c  	136.589	-48.927	269.804	-1.093	 ... 	  PSR J0908-4913  	  PSR  	  Radio Timing  	 ... 	 ... 	 ... 
204	J0906.4-0903  	136.621	-9.061	238.366	24.621	 ... 	 PMN J0906-0905 	  AGN  	  VLA  	0.971	 ... 	 ... 
205	J0908.7-2119  	137.193	-21.323	249.142	17.565	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
206	J0910.4-5055  	137.608	-50.921	271.716	-1.959	 ... 	 AT20G J0910-5048 	  AGN  	  Swift-XRT  	 ... 	 ... 	5
207	J0912.6+2756  	138.154	27.936	198.603	41.907	 ... 	 1RXS J091211.9+275955 	  BLL  	 ... 	 ... 	 ... 	3
208	J0922.0+2337  	140.513	23.619	204.979	42.909	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
209	J0926.9+1452  	141.74	14.879	216.59	41.071	 ... 	 CLASS J0926+1451  	  AGN  	 ... 	 ... 	 ... 	3
210	J0929.0-3531  	142.257	-35.529	263.054	11.229	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
211	J0929.4+5000  	142.374	50.002	167.965	45.504	 ... 	 GB6 J0929+5013 	  BLL  	  VLA  	0.996	 ... 	3
212	J0933.9-6228  	143.476	-62.475	282.193	-7.853	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
213	J0940.2-7605  	145.051	-76.094	292.178	-17.396	 ... 	 PKS 0943-76  	  BLL  	 ... 	 ... 	 ... 	3
214	J0942.1+4313  	145.53	43.225	177.279	48.75	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
215	J0953.6-1505  	148.407	-15.091	251.852	29.648	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
216	J0955.2-3949  	148.819	-39.827	269.921	11.495	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
217	J1006.3-5648  	151.58	-56.811	281.76	-0.887	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
218	J1014.0-3146  	153.511	-31.77	267.881	20.184	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
219	J1016.2+3548  	154.062	35.812	188.338	56.027	 ... 	 B2 1015+35B 	  FSRQ  	  VLA  	0.506	 ... 	13
220	J1029.2-6422  	157.302	-64.373	288.294	-5.623	 ... 	  AT20G J103042-641526      	  AGN  	 AT20G 	0.615	  ROSAT  	  10,15  
221	 	  	  	  	  	  	  	  	 VLA  	0	  	  
222	J1033.5-5033  	158.39	-50.55	281.71	6.552	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
223	J1034.7+7353  	158.689	73.888	134.668	39.973	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
224	J1036.2-6719  	159.066	-67.323	290.433	-7.792	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
225	J1040.5+0616  	160.127	6.278	240.781	52.564	 ... 	  FRBA J1041+0610  	  AGN  	  VLA  	0.522	  2XMMi  	16
226	J1040.9-1205  	160.236	-12.083	259.756	39.607	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
227	J1045.2-5942  	161.305	-59.706	287.625	-0.639	 ... 	  Eta Carinae  	  LBV  	  Integral-IBIS/SGRI  	 ... 	 ... 	7
228	J1048.7+2335  	162.189	23.596	213.32	62.13	 ... 	 NVSS J104900+233821 	  BLL  	  VLA  	0.665	 ... 	 ... 
229	J1055.6-7611  	163.907	-76.184	296.062	-14.882	  3EG J1045-7630   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
230	J1057.2-6026c  	164.324	-60.449	289.304	-0.634	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
231	J1101.3+1009  	165.327	10.157	240.848	59.008	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
232	J1104.0-6047c  	166.02	-60.797	290.206	-0.606	  3EG J1102-6103   	 ... 	 ... 	 ... 	 ... 	  2XMMi  	  15,16  
233	 	  	  	  	  	  	  	  	  	0	  ROSAT  	  
234	J1106.2-1752  	166.562	-17.879	270.45	38.269	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
235	J1106.7-6150c  	166.68	-61.845	290.913	-1.442	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
236	J1110.3-1622  	167.587	-16.37	270.573	40.066	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
237	J1110.4-4518  	167.613	-45.315	284.927	13.997	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
238	J1112.1-6041c  	168.048	-60.693	291.079	-0.126	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	  15,16  
239	 	  	  	  	  	  	  	  	  	0	  ROSAT  	  
240	J1112.3+0458  	168.094	4.968	251.723	57.628	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
241	J1115.2-6124c  	168.802	-61.402	291.68	-0.651	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
242	J1117.0-5339  	169.272	-53.654	289.118	6.668	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
243	J1119.9-2205  	169.992	-22.089	276.489	36.043	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
244	J1123.6-2528  	170.906	-25.474	279.115	33.304	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
245	J1123.6-4555  	170.917	-45.921	287.373	14.282	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
246	J1124.4-3654  	171.109	-36.913	284.189	22.772	 ... 	  PSR J1124-36  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
247	J1127.7-6244c  	171.934	-62.741	293.515	-1.41	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
248	J1129.2-0528  	172.308	-5.469	268.505	51.822	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
249	J1129.3+3757  	172.344	37.957	175.61	69.667	 ... 	 ... 	 ... 	 ... 	 ... 	  FIRST  	13
250	J1136.0-6226c  	174.02	-62.434	294.337	-0.827	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
251	J1136.5-7004  	174.148	-70.075	296.592	-8.13	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
252	J1138.0+4109  	174.513	41.161	165.286	69.407	 ... 	 NVSS J113812+411353  	 BLL  	 ... 	 ... 	  ROSAT  	  13,15  
253	J1141.8-1403  	175.467	-14.061	278.503	45.486	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
254	J1142.7+0127  	175.675	1.451	267.36	59.49	 ... 	  PSR J1142+01  	  MSP  	  Radio Timing  	 ... 	  ROSAT  	15
255	J1152.1+6027  	178.038	60.46	135.691	55.175	 ... 	 RX J1154.0+6022 	  FSRQ  	  VLA  	0.73	 ... 	3
256	J1153.4-8108  	178.37	-81.147	300.605	-18.539	 ... 	 PKS 1153-807  	  FSRQ  	 ... 	 ... 	 ... 	3
257	J1156.7-0751  	179.196	-7.854	280.275	52.596	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
258	J1159.8+0200  	179.97	2.011	274.573	62.01	 ... 	 GB6 J1200+0202 	  AGN  	  VLA  	0.752	 ... 	 ... 
259	J1207.0-5055  	181.756	-50.929	295.822	11.329	 ... 	  PSR J1207-55  	  MSP  	  Radio Timing  	 ... 	  ROSAT  	15
260	J1207.4-6239  	181.875	-62.655	297.911	-0.213	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
261	J1213.6-4424  	183.413	-44.402	295.852	17.95	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
262	J1214.4-2305  	183.603	-23.097	291.959	38.985	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
263	J1218.4-0128  	184.619	-1.471	286.113	60.32	 ... 	 PKS 1216-010 	  BLL  	  VLA  	0.994	 ... 	 ... 
264	J1221.4-0635  	185.358	-6.587	289.692	55.512	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
265	J1223.4-3034  	185.869	-30.572	295.842	31.914	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
266	J1224.2+5012  	186.07	50.204	133.804	66.347	 ... 	 87GB 122531.6+494958 	  FSRQ  	  VLA  	0.65	 ... 	3
267	J1226.0+2954  	186.509	29.913	184.916	83.766	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
268	J1227.9-4852  	186.978	-48.879	298.953	13.811	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT 	  7,8,14,15  
269	 	  	  	  	  	  	  	  	  	0	 Swift-BAT 	  
270	 	  	  	  	  	  	  	  	  	0	 Integral-IBIS/SGRI  	  
271	J1231.1-1410  	187.797	-14.175	295.529	48.406	  3EG J1234-1318  	  PSR J1231-1411  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
272	J1232.2-5118  	188.055	-51.305	299.87	11.452	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
273	J1234.0-5736  	188.505	-57.613	300.592	5.18	 ... 	 PMN J1234-5736 	  AGN  	 AT20G 	0.975	 ... 	  10,11  
274	 	  	  	  	  	  	  	  	 VLA  	0	  	  
275	J1240.3-7154  	190.098	-71.905	302.064	-9.052	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
276	J1241.6-6240c  	190.415	-62.68	301.811	0.171	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
277	J1245.8-0632  	191.456	-6.534	300.418	56.311	  3EG J1246-0651   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
278	J1249.3-2812  	192.347	-28.212	302.383	34.658	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
279	J1249.8+3706  	192.473	37.113	124.71	80.01	 ... 	 RX J1249.8+3708 	  BLL  	  VLA  	0.88	 ... 	13
280	J1250.9-4940  	192.75	-49.674	302.86	13.198	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
281	J1251.3+1044  	192.844	10.742	302.88	73.614	 ... 	 1RXS 125117.4+103914 	  BLL  	 ... 	 ... 	 ... 	3
282	J1254.4+2209  	193.619	22.15	310.994	84.974	 ... 	 TXS 1252+224 	  BLL  	  VLA  	0.888	 ... 	 ... 
283	J1256.1-5922  	194.049	-59.378	303.539	3.488	 ... 	  AT20G J125604-591943      	  AGN  	 AT20G 	0.617	  2XMMi  	  10,11,16  
284	 	  	  	  	  	  	  	  	 VLA  	0	  	  
285	J1256.9+3650  	194.243	36.834	116.397	80.224	 ... 	 1RXS J125716.0+364713  	  BLL  	  VLA  	0.514	 ... 	13
286	J1256.9-6337c  	194.247	-63.621	303.549	-0.756	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
287	J1258.3+2125  	194.588	21.421	318.729	84.079	 ... 	 CLASS J1258+2123  	  AGN  	  VLA  	0.617	  ROSAT  	15
288	J1300.7-5547  	195.192	-55.799	304.253	7.049	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
289	J1300.9-3745  	195.227	-37.76	304.999	25.074	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
290	J1301.4-6245c  	195.358	-62.761	304.076	0.089	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
291	J1301.5-2046  	195.378	-20.779	306.103	42.03	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
292	J1301.8+0837  	195.459	8.625	310.987	71.334	 ... 	  PSR J1301+08  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
293	J1302.3-3255  	195.593	-32.918	305.579	29.898	 ... 	  PSR J1302-32  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
294	J1304.3-4352  	196.089	-43.869	305.393	18.941	  3EG J1300-4406   	  1RXS J130421.2-435308  	  AGN  	 ... 	 ... 	 ... 	  3,14  
295	J1306.4-6038  	196.62	-60.638	304.776	2.18	  3EG J1308-6112   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
296	J1307.0-4030  	196.774	-40.51	306.148	22.264	 ... 	 ESO 323-77 	  AGN  	  VLA  	0.78	 ... 	3
297	J1307.6-4259  	196.91	-43	306.079	19.773	 ... 	  1RXS J130737.8-425940  	  AGN  	 ... 	 ... 	 ... 	  3,14  
298	J1309.9-6229c  	197.496	-62.487	305.072	0.308	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
299	J1311.7-3429  	197.947	-34.494	307.689	28.189	  3EG J1314-3431   	 ... 	 ... 	 ... 	 ... 	  Swift-XRT  	12
300	J1312.6+0048  	198.15	0.81	314.731	63.196	 ... 	  PSR J1312+00  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
301	J1314.9-5338  	198.731	-53.636	306.454	9.075	 ... 	 PMN J1315-5334 	  AGN  	 AT20G 	0.998	 ... 	  10,11  
302	 	  	  	  	  	  	  	  	 VLA  	0	  	  
303	J1315.0-6235c  	198.764	-62.597	305.646	0.15	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
304	J1315.6-0729  	198.918	-7.498	313.413	54.88	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
305	J1317.5-6318c  	199.379	-63.304	305.856	-0.58	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
306	J1320.1-4007  	200.043	-40.127	308.869	22.413	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
307	J1320.6-6258c  	200.163	-62.969	306.245	-0.286	 ... 	 ... 	 ... 	 ... 	 ... 	  Integral-IBIS/SGRI  	7
308	J1322.0-4515  	200.515	-45.265	308.567	17.271	 ... 	 SUMSS J132059-453001 	  FSRQ  	 ... 	 ... 	 ... 	3
309	J1322.1+0838  	200.544	8.647	325.835	70.14	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
310	J1323.1+2942  	200.775	29.706	55.104	82.578	 ... 	 4C +29.48 	  AGN  	  VLA  	0.993	  4C  	13
311	J1328.2-4729  	202.05	-47.499	309.344	14.914	 ... 	 SUMSS J132840-472748  	  AGN  	 ... 	 ... 	 ... 	3
312	J1331.0+6957  	202.775	69.95	117.985	46.795	 ... 	 NVSS J133025+700141 	  BLL  	 ... 	 ... 	 ... 	3
313	J1333.4-4036  	203.357	-40.604	311.486	21.569	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
314	J1334.2-4448  	203.563	-44.814	310.869	17.397	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
315	J1340.5-0413  	205.139	-4.232	325.513	56.471	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
316	J1341.1-2045  	205.295	-20.765	318.314	40.616	 ... 	  PKS B1339-206  	  FSRQ  	  VLA  	0.65	 ... 	3
317	J1342.7+5753  	205.686	57.888	110.086	57.943	 ... 	 BZQ J1343+5754  	  FSRQ  	  VLA  	0.74	 ... 	3
318	J1351.8-1523  	207.953	-15.393	323.739	45.025	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
319	J1353.6-6640  	208.416	-66.676	309.047	-4.546	 ... 	  AT20G J1402-6640  	  AGN  	  VLA  	1	  ROSAT  	15
320	J1405.1-6123c  	211.299	-61.395	311.643	0.223	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
321	J1405.5-5846  	211.398	-58.781	312.428	2.717	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
322	J1406.2-2510  	211.568	-25.17	323.604	34.68	 ... 	 NVSS J140609-250808 	  AGN  	  VLA  	0.981	 ... 	 ... 
323	J1407.5-0944  	211.889	-9.742	332.114	48.769	 ... 	  FRBA J1407-0944  	  AGN  	  VLA  	0.555	 ... 	 ... 
324	J1407.9-2928  	211.983	-29.475	322.264	30.509	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
325	J1412.6+7406  	213.153	74.112	115.61	41.842	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
326	J1416.2-1001  	214.073	-10.031	334.78	47.525	 ... 	 CRATES J1415-0955  	  FSRQ  	  VLA  	0.524	 ... 	 ... 
327	J1417.7-4407  	214.428	-44.132	318.868	16.054	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
328	J1417.7-5030  	214.44	-50.511	316.674	10.043	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
329	J1419.7+7731  	214.933	77.524	116.973	38.564	 ... 	  1RXS J141901.8+773229  	  AGN  	 ... 	 ... 	  ROSAT  	  14,15  
330	J1421.0+5421  	215.257	54.356	97.997	58.219	 ... 	 OQ 530 	  BLL  	  VLA  	1	 ... 	 ... 
331	J1441.8-6404  	220.452	-64.077	314.64	-3.743	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
332	J1446.8-4702  	221.702	-47.041	322.527	11.394	 ... 	  AT20G J1446-4709  	  AGN  	 ... 	 ... 	 ... 	3
333	J1503.4-5805c  	225.873	-58.099	319.666	0.416	 ... 	 ... 	 ... 	 ... 	 ... 	  HESS  	5
334	J1508.2-1306  	227.059	-13.114	346.814	37.838	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
335	J1509.7-0843  	227.441	-8.731	350.874	40.923	  3EG J1512-0849   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
336	J1510.8-5804c  	227.706	-58.072	320.521	-0.042	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
337	J1511.8-0513  	227.973	-5.23	354.62	43.111	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
338	J1511.9-0211  	227.98	-2.197	357.647	45.23	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
339	J1511.9-2253  	227.987	-22.889	340.477	29.553	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
340	J1514.1-4945  	228.533	-49.76	325.229	6.832	 ... 	  PSR J1514-49  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
341	J1515.5+5448  	228.891	54.804	89.56	51.948	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
342	J1518.0-5233  	229.519	-52.565	324.27	4.123	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
343	J1521.0-0350  	230.255	-3.837	358.141	42.451	 ... 	 NVSS J152048-034850 	  BLL  	  VLA  	0.855	 ... 	 ... 
344	J1527.6+4152  	231.916	41.867	68.075	54.983	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
345	J1536.5-4949  	234.146	-49.818	328.223	4.768	 ... 	 ... 	 ... 	 ... 	 ... 	 Swift-XRT 	12
346	 	  	  	  	  	  	  	  	  	0	 PMNM  	  
347	J1539.0-3328  	234.763	-33.468	338.683	17.523	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
348	J1542.6-5407c  	235.667	-54.131	326.398	0.749	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
349	J1542.9-2559  	235.748	-25.985	344.483	22.729	 ... 	  FRBA J1544-2550  	  AGN  	  VLA  	0.634	 ... 	 ... 
350	J1544.0-0252  	236.005	-2.869	4.047	38.734	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
351	J1544.5-1127  	236.142	-11.457	356.163	32.985	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	14
352	 	  	  	  	  	  	  	  	  	0	 XMM 	  
353	 	  	  	  	  	  	  	  	  	0	 Swift-XRT 	  
354	J1548.6+1451  	237.152	14.854	25.561	47.108	 ... 	 4C +15.51  	  AGN  	 ... 	 ... 	 ... 	3
355	J1548.7+6311  	237.2	63.189	96.962	43.953	 ... 	 NVSS J154957+63100  	  BLL  	  VLA  	0.74	 ... 	3
356	J1548.9-5509c  	237.237	-55.165	326.481	-0.625	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
357	J1549.7-0659  	237.433	-6.994	1.201	35.011	 ... 	  PSR J1549-06  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
358	J1553.5-3116  	238.387	-31.272	342.618	17.23	 ... 	 1RXS J155333.4-311841 	  BLL  	  VLA  	0.975	 ... 	14
359	J1553.6-0300c  	238.422	-3.015	5.786	36.745	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
360	J1553.9+4952  	238.489	49.872	78.807	48.57	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
361	J1554.0-5345c  	238.518	-53.767	327.939	-0.007	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
362	J1554.8-5312c  	238.701	-53.209	328.379	0.352	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
363	J1555.9-5226c  	238.994	-52.441	329.006	0.829	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
364	J1601.7-4217c  	240.432	-42.295	336.382	7.89	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
365	J1607.5-2030  	241.9	-20.512	353.012	22.746	 ... 	 CRATES J1607-2039  	  FSRQ  	 ... 	 ... 	 ... 	3
366	J1613.6-5100c  	243.42	-51.001	332.011	0.082	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
367	J1614.7-5138c  	243.676	-51.641	331.686	-0.493	 ... 	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  5,15,16  
368	 	  	  	  	  	  	  	  	  	0	  ROSAT  	  
369	 	  	  	  	  	  	  	  	  	0	 HESS  	  
370	J1616.6-5035c  	244.156	-50.586	332.634	0.06	 ... 	 ... 	 ... 	 ... 	 ... 	  Integral-IBIS/SGRI  	7
371	J1619.3-5222  	244.843	-52.379	331.689	-1.523	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
372	J1619.7-5043c  	244.939	-50.732	332.888	-0.391	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
373	J1620.8-4928c  	245.217	-49.476	333.898	0.377	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
374	J1620.9-2731  	245.231	-27.527	349.79	15.731	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
375	J1622.9-5008c  	245.725	-50.137	333.662	-0.323	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
376	J1623.5-2345c  	245.892	-23.753	353.125	17.83	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
377	J1623.7-4943c  	245.931	-49.733	334.043	-0.133	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
378	J1624.0-4041  	246.016	-40.69	340.547	6.163	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
379	J1625.3-0019  	246.332	-0.325	13.947	31.812	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
380	J1625.8-2429c  	246.475	-24.497	352.911	16.939	  3EG J1627-2419   	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  15,16  
381	 	  	  	  	  	  	  	  	  	0	  ROSAT  	  
382	J1626.0-4917c  	246.506	-49.288	334.621	-0.088	 ... 	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  15,16  
383	 	  	  	  	  	  	  	  	  	0	  ROSAT  	  
384	J1626.2-2038  	246.57	-20.649	356.029	19.397	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
385	J1627.6+3218  	246.906	32.316	52.971	43.264	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
386	J1627.8-3204  	246.951	-32.076	347.398	11.545	 ... 	  PSR J1628-32  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
387	J1627.8-1711c  	246.971	-17.19	359.119	21.325	 ... 	 PMN J1628-1716  	  FSRQ  	  VLA  	0.6	 ... 	3
388	J1627.9+0254  	246.982	2.916	17.616	32.963	 ... 	 CLASS J1627+0251  	  BLL  	 ... 	 ... 	 ... 	3
389	J1628.6-2419c  	247.164	-24.33	353.475	16.578	  3EG J1627-2419   	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  15,16  
390	 	  	  	  	  	  	  	  	  	0	  ROSAT  	  
391	J1630.3-1042  	247.584	-10.711	5.064	24.852	  3EG J1631-1018   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
392	J1630.5+3735  	247.641	37.598	60.271	43.224	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
393	J1632.7-4733c  	248.181	-47.565	336.636	0.295	 ... 	 ... 	 ... 	 ... 	 ... 	 Swift-BAT 	  7,8  
394	 	  	  	  	  	  	  	  	  	0	 Integral-IBIS/SGRI 	  
395	 	  	  	  	  	  	  	  	  	0	 2XMMi 	  
396	J1632.7-2431c  	248.193	-24.521	353.961	15.743	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
397	J1632.9-4802c  	248.226	-48.04	336.308	-0.051	 ... 	  AX J1631.9-4752     	  HMXB  	  Integral-IBIS/SGRI  	 ... 	 ... 	7
398	J1636.4-4737c  	249.123	-47.625	337.022	-0.214	 ... 	  IGR J16358-4726     	  HMXB  	  Integral-IBIS/SGRI  	 ... 	  2XMMi  	  7,16  
399	J1639.5-5152  	249.896	-51.877	334.19	-3.427	  3EG J1638-5155   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
400	J1642.5+3947  	250.64	39.794	63.427	41.028	  EGR J1642+3940   	  3C 345  	  FSRQ  	  VLA  	0.999	 ... 	13
401	J1643.5-0646  	250.889	-6.78	10.671	24.463	  3EG J1646-0704  	 NVSS J164328-064619 	  BLL  	  VLA  	0.94	 ... 	 ... 
402	J1645.0-2155c  	251.255	-21.932	357.889	15.209	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
403	J1647.9-1119  	251.984	-11.328	7.274	20.993	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
404	J1649.3-4501c  	252.341	-45.031	340.437	-0.184	 ... 	 ... 	 ... 	 ... 	 ... 	  TeV  	 ... 
405	J1649.6+5241  	252.411	52.693	80.314	39.497	 ... 	 87GB 164812.2+524023 	  BLL  	  VLA  	0.53	  FIRST  	13
406	J1650.3-5410  	252.6	-54.178	333.493	-6.157	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
407	J1651.5-4602c  	252.883	-46.034	339.908	-1.117	  3EG J1655-4554  	 ... 	 ... 	 ... 	 ... 	  TeV  	 ... 
408	J1652.8-4350c  	253.212	-43.84	341.751	0.098	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
409	J1653.6-0158  	253.421	-1.976	16.623	24.925	  3EG J1652-0223   	 ... 	 ... 	 ... 	 ... 	  Swift-XRT  	12
410	J1656.2-3257  	254.055	-32.951	350.659	6.42	 ... 	 Swift J1656.3-3302 	  FSRQ  	 AT20G 	0.981	  ROSAT  	 7,8,10,11,15  
411	 	  	  	  	  	  	  	  	 VLA  	0	 Swift 	  
412	 	  	  	  	  	  	  	  	  	0	  Integral-IBIS/SGRI  	  
413	J1656.9-1033  	254.247	-10.551	9.3	19.602	 ... 	 PMN J1657-1021 	  AGN  	  VLA  	0.62	 ... 	3
414	J1658.8-5317  	254.71	-53.288	334.977	-6.577	 ... 	  PSR J1658-5324  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
415	J1702.4-4147c  	255.604	-41.786	344.45	0.003	 ... 	 ... 	 ... 	 ... 	 ... 	  HESS  	  5,6  
416	J1702.4-5653  	255.609	-56.9	332.39	-9.175	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
417	J1705.5-4034c  	256.379	-40.578	345.764	0.275	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
418	J1707.1-4158c  	256.792	-41.967	344.842	-0.81	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
419	J1707.9-4110c  	256.977	-41.17	345.563	-0.442	 ... 	 ... 	 ... 	 ... 	 ... 	  HESS  	  5,6  
420	J1708.4-0755  	257.106	-7.918	13.265	18.674	  3EG J1709-0828   	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
421	J1709.1-0343  	257.292	-3.729	17.16	20.709	 ... 	 CRATES-Va J1709-0336  	  AGN  	 ... 	 ... 	 ... 	3
422	J1709.8-2026  	257.467	-20.435	2.668	11.445	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
423	J1714.5-3830c  	258.647	-38.503	348.472	0.101	  3EG J1714-3857   	  CTB 37A  	  SNR  	  LAT Spatial Analysis  	 ... 	 ... 	8
424	J1715.2-3319  	258.82	-33.333	352.757	3	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
425	J1716.9-3830c  	259.228	-38.513	348.728	-0.275	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
426	J1717.9-3729c  	259.497	-37.491	349.685	0.143	 ... 	  G349.7+0.2  	  SNR  	  LAT Spatial Analysis  	 ... 	 ... 	8
427	J1720.7-3707c  	260.192	-37.128	350.299	-0.101	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
428	J1721.1+0713  	260.288	7.219	29.073	23.34	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
429	J1722.4-0421  	260.605	-4.355	18.368	17.545	  3EG J1719-0430  	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
430	J1724.0-3611c  	261.004	-36.188	351.443	-0.106	 ... 	  IGR J17252-3616     	  HMXB  	  Swift-BAT           	 ... 	 2XMMi 	  8,15,16  
431	 	  	  	  	  	  	  	  	  	0	 ROSAT  	  
432	J1724.0-3448c  	261.007	-34.802	352.589	0.674	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
433	J1725.2-0509  	261.305	-5.154	18.014	16.539	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
434	J1726.2-3521c  	261.56	-35.361	352.381	-0.014	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
435	J1726.2-0724  	261.561	-7.405	16.133	15.177	  3EG J1726-0807   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
436	J1729.1-3452c  	262.292	-34.878	353.115	-0.244	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
437	J1729.1-3641c  	262.299	-36.687	351.61	-1.248	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
438	J1729.8-4148  	262.45	-41.804	347.398	-4.164	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
439	J1730.0-3408c  	262.507	-34.142	353.826	0.015	 ... 	  PSR J1730-3350  	  PSR  	  Radio Timing  	 ... 	 ... 	 ... 
440	J1730.4-2406  	262.612	-24.112	2.275	5.443	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
441	J1730.7-0352  	262.68	-3.872	19.884	15.993	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
442	J1732.0-2957  	263.019	-29.954	357.567	1.951	 ... 	 NVSS J173146-300309 	  AGN  	 AT20G 	0.973	 ... 	11
443	 	  	  	  	  	  	  	  	 VLA  	0	  	  
444	J1732.3-3243c  	263.087	-32.73	355.273	0.386	  3EG J1734-3232   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
445	J1733.2-2628  	263.311	-26.478	0.626	3.626	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
446	J1735.1-0729  	263.782	-7.497	17.203	13.233	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
447	J1735.7+2031  	263.942	20.521	44.015	25.472	 ... 	 NVSS J173605+203301 	  BLL  	 ... 	 ... 	 ... 	3
448	J1738.5-2656  	264.649	-26.937	0.882	2.372	 ... 	 ... 	 ... 	 ... 	 ... 	 Swift-BAT  	  7,8  
449	 	  	  	  	  	  	  	  	  	0	 Integral-IBIS/SGRI 	  
450	J1739.4+8717  	264.873	87.29	120.014	27.935	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
451	J1740.0+5209  	265.019	52.161	79.516	31.828	  3EG J1738+5203   	 4C +51.37 	  FSRQ  	  VLA  	0.999	 ... 	 ... 
452	J1740.3-3053c  	265.087	-30.9	357.729	-0.061	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
453	J1743.5-3314  	265.879	-33.235	356.1	-1.863	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
454	J1743.8-7620  	265.961	-76.342	317.083	-22.458	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
455	J1744.0-2931c  	266.004	-29.533	359.309	-0.014	 ... 	 ... 	 ... 	 ... 	 ... 	 Integral-IBIS/SGRI 	  7,16  
456	 	  	  	  	  	  	  	  	  	0	  2XMMi  	  
457	J1744.6-0354  	266.152	-3.914	21.598	12.952	  3EG J1744-0310  	 PKS 1741-03  	  FSRQ  	  VLA  	0.946	  ROSAT  	15
458	J1745.5+1018  	266.377	10.31	34.875	19.271	 ... 	  PSR J1745+10  	  MSP  	  Radio Timing  	 ... 	 ... 	3
459	 	  	  	  	  	  	 CLASS J1746+1015  	  AGN  	  	0	  	  
460	J1746.7-3233  	266.691	-32.555	357.036	-2.091	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
461	J1747.0+0221c  	266.762	2.358	27.593	15.385	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
462	J1747.4-4035  	266.86	-40.589	350.195	-6.338	 ... 	  PSR J1747-4036  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
463	J1747.6-2820c  	266.918	-28.335	0.748	-0.073	 ... 	 ... 	 ... 	 ... 	 ... 	  Swift-BAT, Integral-IBIS/SGRI, 2XMMi, ROSAT  	  7,8  
464	J1748.3-2916c  	267.096	-29.274	0.025	-0.691	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
465	J1749.5-0301  	267.391	-3.021	23.011	12.298	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
466	J1754.0-5002  	268.508	-50.035	342.439	-11.993	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
467	J1754.3+3212  	268.582	32.202	57.744	25.386	 ... 	 RX J1754.1+3212 	  BLL  	  VLA  	0.946	 ... 	 ... 
468	J1754.5-2537c  	268.642	-25.62	3.867	-0.005	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
469	J1800.5-2359c  	270.136	-24	5.948	-0.367	 ... 	  SNR W28  	  SNR  	  LAT Spatial Analysis  	 ... 	  HESS  	  1,5  
470	J1803.1-2147c  	270.799	-21.791	8.17	0.195	 ... 	 ... 	 ... 	 ... 	 ... 	  HESS  	5
471	J1806.2+0609  	271.57	6.157	33.326	12.833	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
472	J1807.0-0906  	271.767	-9.104	19.723	5.562	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
473	J1808.5-1954c  	272.133	-19.905	10.425	0.029	 ... 	  VERA J1808-1953  	  AGN  	  VLA  	0.907	  2XMMi  	16
474	J1810.3+1741  	272.593	17.694	44.57	16.84	 ... 	  PSR J1810+17  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
475	J1810.9-1905c  	272.748	-19.085	11.423	-0.082	 ... 	  XTE J1810-189       	  HMXB  	  Integral-IBIS/SGRI  	 ... 	 2XMMi 	  7,16  
476	 	  	  	  	  	  	  	  	  	0	 TeV 	  
477	J1811.0+1607  	272.768	16.127	43.149	16.05	 ... 	 87GB 180835.5+160714 	  BLL  	 ... 	 ... 	 ... 	3
478	J1811.3+0340  	272.847	3.669	31.64	10.579	 ... 	 NVSS J181118+034114 	  AGN  	  VLA  	0.917	 ... 	 ... 
479	J1814.0-1736c  	273.52	-17.601	13.076	-0.012	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
480	J1816.2-0942  	274.075	-9.714	20.273	3.27	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
481	J1816.7+4509  	274.177	45.158	72.816	24.712	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
482	J1817.0+2519  	274.266	25.327	52.584	18.376	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
483	J1817.6-1651c  	274.41	-16.861	14.132	-0.407	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
484	J1818.7-1557c  	274.677	-15.959	15.048	-0.206	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
485	J1819.4-1518c  	274.855	-15.308	15.703	-0.048	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
486	J1820.5-3216  	275.15	-32.278	0.762	-8.196	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
487	J1821.1-1425c  	275.29	-14.42	16.684	-0.001	 ... 	  AX J1820.5-1434     	  HMXB  	  Integral-IBIS/SGRI  	 ... 	  2XMMi  	  7,16  
488	J1822.6-0340  	275.671	-3.675	26.365	4.698	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
489	J1823.0+0828  	275.772	8.476	37.333	10.126	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
490	J1823.2-1336c  	275.813	-13.606	17.641	-0.067	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
491	J1823.4-3009  	275.857	-30.16	2.945	-7.776	 ... 	  PSR J1823-3021A  	  MSP  	  Radio Timing  	 ... 	  Integral-IBIS/SGRI  	7
492	J1823.5-3454  	275.896	-34.913	358.659	-9.934	 ... 	 NVSS J182338-345412 	  AGN  	 AT20G 	0.993	  ROSAT  	  10,11,14,15  
493	 	  	  	  	  	  	  	  	 VLA  	0	  	  
494	J1824.6+1013  	276.174	10.218	39.101	10.536	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
495	J1825.7-1410c  	276.439	-14.182	17.416	-0.873	 ... 	  HESS J1825-137  	  PWN  	  LAT Spatial Analysis  	 ... 	 ... 	4
496	J1827.9-1128c  	276.997	-11.477	20.063	-0.094	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
497	J1829.3-2423  	277.327	-24.384	8.73	-6.322	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
498	J1829.6-1006c  	277.408	-10.113	21.458	0.181	 ... 	  XTE J1829-098       	  HMXB  	  Integral-IBIS/SGRI  	 ... 	  2XMMi  	  7,16  
499	 	  	  	  	  	  	 AX J183039-1002     	  AGN  	  	0	  	  
500	J1830.0+0043  	277.506	0.727	31.134	5.095	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
501	J1830.1-0425  	277.547	-4.422	26.569	2.694	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
502	J1831.5-0200c  	277.876	-2.012	28.863	3.512	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
503	J1833.2-6502  	278.315	-65.043	330.027	-22.56	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
504	J1835.3+1345  	278.841	13.766	43.499	9.734	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
505	J1836.3+3135  	279.076	31.589	60.332	16.79	 ... 	 RX J1836.2+3136 	  BLL  	  VLA  	0.998	 ... 	 ... 
506	J1837.5-0659c  	279.393	-6.994	25.131	-0.121	 ... 	  AX J1838.0-0655     	  SNR  	  Integral-IBIS/SGRI  	 ... 	  HESS  	7
507	J1839.1-0543c  	279.779	-5.73	26.431	0.118	 ... 	 ... 	 ... 	 ... 	 ... 	  HESS  	  5,6  
508	J1841.9+3220  	280.477	32.341	61.524	15.973	 ... 	 RX J1841.7+3218 	  BLL  	 ... 	 ... 	 ... 	  3,14  
509	J1842.0-1409  	280.507	-14.161	19.248	-4.367	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
510	J1842.3-5845  	280.589	-58.75	336.873	-21.811	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
511	J1842.9-0359c  	280.73	-3.989	28.412	0.073	 ... 	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  15,16  
512	 	  	  	  	  	  	  	  	  	0	  ROSAT  	  
513	J1844.1+1547  	281.035	15.793	46.283	8.706	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
514	J1844.2-0342c  	281.064	-3.713	28.81	-0.097	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
515	J1844.3-0309c  	281.09	-3.157	29.316	0.133	 ... 	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  5,16  
516	 	  	  	  	  	  	  	  	  	0	  HESS  	  
517	J1845.9-1133  	281.497	-11.551	22.021	-4.047	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
518	J1846.0-0831  	281.522	-8.52	24.738	-2.695	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
519	J1846.8-0233c  	281.7	-2.563	30.123	-0.138	 ... 	 ... 	 ... 	 ... 	 ... 	  Integral-IBIS/SGRI  	7
520	J1848.1-0145c  	282.047	-1.761	30.995	-0.08	 ... 	 ... 	 ... 	 ... 	 ... 	 2XMMi 	16
521	 	  	  	  	  	  	  	  	  	0	  HESS  	  
522	J1849.0-0055c  	282.271	-0.926	31.84	0.102	 ... 	  3C 391  	  SNR  	  LAT Spatial Analysis  	 ... 	  Integral-IBIS/SGRI  	  7,8  
523	J1849.7-0121c  	282.426	-1.361	31.524	-0.235	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
524	J1850.2-0019c  	282.554	-0.329	32.5	0.122	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
525	J1853.1+0032c  	283.288	0.537	33.606	-0.137	 ... 	  VERA J1851+0035  	  AGN  	  VLA  	0.511	 2XMMi 	  15,16  
526	 	  	  	  	  	  	  	  	  	0	  ROSAT  	  
527	J1855.7-1136c  	283.927	-11.608	23.042	-6.199	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
528	J1857.1+0212c  	284.278	2.204	35.541	-0.257	  EGR J1856+0235   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
529	J1857.9+0352c  	284.498	3.879	37.131	0.312	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
530	J1858.1-2218  	284.535	-22.313	13.537	-11.373	  3EG J1858-2137  	  PSR J1858-22  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
531	J1900.3+0420c  	285.099	4.336	37.812	-0.012	 ... 	  VERA J1900+0412  	  AGN  	  VLA  	0.848	 ... 	 ... 
532	J1901.6-7051  	285.422	-70.859	324.374	-26.348	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
533	J1902.0-5110  	285.522	-51.17	345.579	-22.405	 ... 	  PSR J1902-5105  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
534	J1902.3+0503c  	285.586	5.06	38.678	-0.113	  3EG J1903+0550  	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
535	J1903.8-3718c  	285.967	-37.309	359.73	-18.346	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
536	J1904.4-2725  	286.103	-27.427	9.339	-14.758	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
537	J1904.4-0703  	286.115	-7.059	28.105	-6.096	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
538	J1906.6+0716c  	286.65	7.278	41.134	-0.035	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
539	J1907.4-0358  	286.853	-3.972	31.207	-5.361	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
540	J1908.2+0803c  	287.055	8.053	42.006	-0.034	 ... 	  VERA J1907+0801  	  AGN  	  VLA  	0.962	 ... 	 ... 
541	J1908.5-0138  	287.132	-1.635	33.425	-4.548	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
542	J1910.9+0906c  	287.748	9.101	43.252	-0.158	 ... 	  W49B  	  SNR  	  LAT Spatial Analysis  	 ... 	  Integral-IBIS/SGRI  	  7,2,14  
543	J1911.1-5306  	287.795	-53.11	343.922	-24.246	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
544	J1911.7+0307  	287.941	3.13	38.041	-3.085	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
545	J1913.2-0744  	288.303	-7.739	28.47	-8.341	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
546	J1913.7+1007c  	288.435	10.133	44.48	-0.281	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
547	J1916.9-3028  	289.235	-30.47	7.482	-18.446	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
548	J1919.9+6633  	289.993	66.56	97.74	21.987	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
549	J1921.2+0132  	290.315	1.548	37.73	-5.919	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
550	J1925.0+1720c  	291.275	17.349	52.146	0.667	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
551	J1925.4-3811  	291.362	-38.19	0.325	-22.665	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
552	J1926.1+1601c  	291.549	16.023	51.104	-0.194	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
553	J1926.5+1647c  	291.64	16.795	51.825	0.097	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
554	J1926.8+6153  	291.725	61.884	93.285	19.727	 ... 	 1RXS J192649.5+615445 	  BLL  	  VLA  	0.877	 ... 	14
555	 	  	  	  	  	  	 87GB 192614.4+614823  	  BLL  	  	0	  	  
556	 J1927.3-7932c  	291.842	-79.541	314.679	-28.271	 ... 	 PMN J1913-7920 	  FSRQ  	 ... 	 ... 	 ... 	3
557	 	  	  	  	  	  	 PMN J1916-7946  	  FSRQ  	  	0	  	  
558	 	  	  	  	  	  	 PMN J1923-8007  	  FSRQ  	  	0	  	  
559	J1929.0+1741c  	292.265	17.698	52.903	0.004	  3EG J1928+1733   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
560	J1930.8+1653c  	292.713	16.886	52.396	-0.761	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
561	J1932.1+1914c  	293.042	19.243	54.612	0.099	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
562	J1933.3+0723  	293.346	7.4	44.35	-5.849	 ... 	 1RXS 193320.3+072616 	  AGN  	 ... 	 ... 	  ROSAT  	  14,15  
563	J1938.2+2125c  	294.566	21.417	57.207	-0.092	 ... 	  PSR J1939+2134  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
564	J1940.1+2209c  	295.028	22.165	58.07	-0.098	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
565	J1942.7+1033  	295.689	10.56	48.256	-6.356	 ... 	 1RXS 194246.3+103339 	  BLL  	 ... 	 ... 	 ... 	14
566	J1943.4+2340c  	295.867	23.682	59.769	-0.017	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
567	J1945.0-0724c  	296.253	-7.401	32.344	-15.259	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
568	J1946.7-5404  	296.694	-54.076	343.873	-29.611	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
569	J1948.6+2437  	297.153	24.629	61.178	-0.557	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
570	J1950.0+0904  	297.521	9.073	47.839	-8.659	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
571	J1950.4+1226  	297.625	12.434	50.839	-7.084	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
572	J1956.2-0238  	299.05	-2.644	38.052	-15.601	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
573	J1958.4-3013  	299.619	-30.227	10.923	-26.827	 ... 	 1RXS 195815.6-301119 	  BLL  	  VLA  	0.896	 ... 	 ... 
574	J1958.9+3459  	299.727	34.998	71.22	2.865	 ... 	  Cyg X-1     	  HMXB  	  Integral-IBIS/SGRI  	 ... 	 ... 	7
575	J1959.7-4730  	299.949	-47.5	351.716	-30.856	 ... 	  SUMSS J195945-472519  	  AGN  	 ... 	 ... 	 ... 	3
576	J2004.7+3343  	301.185	33.717	70.768	1.166	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
577	J2004.8+7004  	301.207	70.071	102.864	19.462	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
578	J2007.0+0145  	301.754	1.763	43.415	-15.905	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
579	J2011.4-2903  	302.853	-29.059	13.117	-29.175	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
580	J2014.4+0647  	303.618	6.789	48.9	-15.03	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
581	J2014.5-0047  	303.64	-0.786	42.022	-18.783	 ... 	 PMN J2014-0047 	  BLL  	 ... 	 ... 	 ... 	3
582	J2015.7+3708  	303.929	37.14	74.857	1.161	  3EG J2016+3657   	 MG2 J201534+3710 	  AGN  	  VLA  	0.998	 ... 	 ... 
583	J2015.8-3251  	303.968	-32.854	9.18	-31.107	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
584	J2016.2-0903  	304.073	-9.052	34.358	-22.94	 ... 	 NVSS J201624-090333 	  BLL  	  VLA  	0.967	 ... 	 ... 
585	J2017.3+0603  	304.34	6.056	48.623	-16.02	 ... 	  PSR J2017+0603  	  MSP  	 Radio Timing 	0.923	 ... 	 ... 
586	 	  	  	  	  	  	 CLASS J2017+0603  	  FSRQ  	 VLA  	0	  	  
587	J2017.9-1621  	304.488	-16.355	27.213	-26.306	  3EG J2020-1545   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
588	J2022.5-4532  	305.641	-45.535	354.554	-34.529	 ... 	 PMN J2022-4513 	  BLL  	  VLA  	0.64	 ... 	3
589	J2027.6+3335  	306.915	33.592	73.327	-2.861	  3EG J2027+3429  	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
590	J2029.0-1840  	307.274	-18.668	25.907	-29.634	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
591	J2030.0+3641  	307.502	36.684	76.118	-1.443	 ... 	  PSR J2030+3641  	  PSR  	  Radio Timing  	 ... 	 ... 	 ... 
592	 J2030.9+4411  	307.73	44.198	82.297	2.839	  3EG J2035+4441  	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
593	J2032.8+3928  	308.2	39.47	78.691	-0.24	 ... 	 ... 	 ... 	 ... 	 ... 	 ROSAT 	15
594	 	  	  	  	  	  	  	  	  	0	 TeV 	  
595	J2034.6-4202  	308.663	-42.043	359.072	-36.375	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
596	J2034.7+3639  	308.697	36.651	76.66	-2.235	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
597	J2037.0-3329  	309.275	-33.486	9.622	-35.577	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
598	J2037.1+5718c  	309.292	57.312	93.543	9.777	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
599	J2037.2+4944  	309.301	49.745	87.408	5.274	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
600	J2038.1+6552  	309.534	65.883	100.761	14.651	 ... 	 87GB 203539.4+654245 	  BLL  	  VLA  	0.65	  ROSAT  	  3,15  
601	J2039.4-5621  	309.873	-56.354	341.183	-37.126	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
602	J2040.0+4157c  	310.015	41.953	81.502	0.157	 ... 	  VERA J2039+4159  	  AGN  	  VLA  	0.783	 ... 	 ... 
603	J2040.4+4652  	310.115	46.87	85.44	3.103	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
604	J2040.9-3701  	310.242	-37.03	5.462	-36.97	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
605	J2042.2+2427  	310.556	24.463	67.796	-10.818	 ... 	 MG2 J204208+2426 	  BLL  	  VLA  	0.975	 ... 	 ... 
606	J2043.0-7317  	310.774	-73.291	320.738	-33.816	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	14
607	J2043.2+1709  	310.822	17.164	61.887	-15.317	 ... 	  PSR J2043+1711  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
608	J2047.6+1055  	311.916	10.932	57.159	-19.751	  3EG J2046+0933  	  PSR J2047+10  	  MSP  	  Radio Timing  	 ... 	  ROSAT  	15
609	J2052.2+5059  	313.065	50.986	89.876	4.154	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
610	J2054.0-3307  	313.505	-33.119	10.9	-38.983	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
611	J2056.7+4938  	314.181	49.644	89.304	2.745	 ... 	 RGB J2056+496 	  AGN  	  Integral-IBIS/SGRI 	 ... 	 ... 	  7,14  
612	 	  	  	  	  	  	  	  	 Swift-XRT 	0	  	  
613	 	  	  	  	  	  	  	  	 XMM  	0	  	  
614	J2058.8-3903  	314.724	-39.059	3.381	-40.704	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
615	J2103.0-1127  	315.754	-11.45	37.52	-34.35	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
616	J2104.6+2119  	316.162	21.329	68.51	-16.818	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
617	J2105.9+6917  	316.482	69.297	105.221	14.615	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
618	J2107.5+5202c  	316.894	52.048	92.244	3.05	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
619	J2108.2+5246c  	317.07	52.769	92.849	3.457	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
620	J2110.3+3820  	317.596	38.342	82.479	-6.596	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
621	J2110.6+0403  	317.663	4.059	54.431	-28.322	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
622	J2111.3+4607  	317.84	46.126	88.319	-1.428	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
623	J2112.5-3044  	318.137	-30.736	14.895	-42.443	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
624	J2116.8+3729  	319.211	37.494	82.732	-8.106	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
625	J2118.3-3237  	319.584	-32.633	12.586	-43.953	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
626	J2120.2-1259  	320.055	-12.996	37.973	-38.814	 ... 	 NVSS J212035-125443 	  AGN  	 ... 	 ... 	 ... 	3
627	J2128.0+3623  	322.006	36.397	83.526	-10.468	 ... 	 B2 2125+35 	  BLL  	  VLA  	0.927	 ... 	 ... 
628	J2129.8-0427  	322.463	-4.46	48.955	-36.948	 ... 	  PSR J2129-04  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
629	J2133.4+2532  	323.366	25.545	76.433	-18.962	 ... 	 87GB 213100.1+251534  	  AGN  	 ... 	 ... 	 ... 	3
630	J2134.3-6429  	323.576	-64.497	328.728	-41.416	 ... 	 PKS 2130-654 	  AGN  	 ... 	 ... 	 ... 	3
631	J2134.5-2130  	323.64	-21.506	28.94	-45.072	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
632	J2139.9+4715  	324.987	47.258	92.627	-4.031	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
633	J2140.8-6743  	325.203	-67.729	324.54	-40.478	 ... 	 PMN J2139-6732  	  FSRQ  	 ... 	 ... 	 ... 	3
634	J2146.6-1345  	326.672	-13.754	40.654	-44.982	 ... 	 NVSS J214637-134359 	  BLL  	  VLA  	0.928	 ... 	14
635	J2147.0+3119  	326.751	31.327	82.899	-16.858	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
636	J2152.4-7532  	328.101	-75.536	315.624	-36.825	 ... 	 PKS 2142-75  	  FSRQ  	  VLA  	0.995	 ... 	 ... 
637	J2158.7+6547  	329.679	65.793	106.446	8.615	  3EG J2206+6602  	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
638	J2159.9-1234  	329.988	-12.574	44.21	-47.382	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
639	J2204.3-5017  	331.08	-50.296	345.248	-50.786	 ... 	 ... 	 ... 	 ... 	 ... 	  2XMMi  	16
640	J2207.5+6440  	331.879	64.672	106.507	7.164	 ... 	 ... 	 ... 	 ... 	 ... 	  ROSAT  	15
641	J2208.6+3903  	332.162	39.053	91.521	-13.692	 ... 	 CLASS J2208+3904  	  AGN  	 ... 	 ... 	 ... 	3
642	J2214.5+5949  	333.645	59.829	104.384	2.731	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
643	J2214.8+3002  	333.706	30.043	86.909	-21.663	 ... 	  PSR J2214+3000  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
644	J2216.1+5139  	334.029	51.66	99.979	-4.154	 ... 	  PSR J2215+51  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
645	J2223.3+0103  	335.829	1.064	65.221	-44.58	 ... 	 NVSS J222329+010226 	  AGN  	  VLA  	0.976	 ... 	 ... 
646	J2227.4-7804  	336.865	-78.071	311.625	-36.511	 ... 	 PKS 2225-785  	  FSRQ  	  VLA  	0.616	 ... 	 ... 
647	J2227.7-3036  	336.926	-30.606	17.931	-58.472	 ... 	 2QZ J222741.5-303809  	  AGN  	 ... 	 ... 	 ... 	3
648	J2228.5-1633  	337.132	-16.564	43.17	-55.337	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
649	J2234.8+0944  	338.713	9.742	76.299	-40.45	 ... 	  PSR J2234+0944  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
650	J2241.9-5236  	340.477	-52.615	337.42	-54.95	 ... 	  PSR J2241-5236  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
651	J2243.4+4104  	340.865	41.073	98.428	-15.631	 ... 	 TXS 2241+406 	  BLL  	  VLA  	0.965	 ... 	 ... 
652	J2246.3+1549  	341.578	15.821	83.963	-37.408	  3EG J2243+1509   	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
653	J2250.8+6336  	342.72	63.615	110.01	3.81	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
654	J2251.2-4928  	342.823	-49.477	340.684	-57.912	  3EG J2255-5012  	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
655	J2256.1+2414  	344.029	24.246	91.862	-31.577	 ... 	 BZB J2255+2410 	  BLL  	  VLA  	0.79	 ... 	3
656	J2256.9-1024  	344.232	-10.405	59.236	-58.287	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
657	J2257.9-3643  	344.497	-36.718	4.003	-64.209	 ... 	 ... 	 ... 	 ... 	 ... 	 2XMMi 	  15,16  
658	 	  	  	  	  	  	  	  	  	0	  ROSAT  	  
659	J2259.9-8255  	345	-82.932	306.878	-33.322	 ... 	 PMN-CA J2257-8246  	  AGN  	 ... 	 ... 	 ... 	3
660	J2300.4+3138  	345.11	31.646	96.871	-25.549	 ... 	 NVSS J230022+313703 	  BLL  	 ... 	 ... 	 ... 	3
661	J2302.8+4443  	345.708	44.733	103.415	-13.984	 ... 	  PSR J2302+4442  	  MSP  	  Radio Timing  	 ... 	 ... 	 ... 
662	J2310.0-3627  	347.509	-36.453	3.117	-66.614	 ... 	 1RXS 230940.6-363241 	  AGN  	 ... 	 ... 	 ... 	3
663	J2310.9+0204  	347.748	2.082	79.307	-52.071	 ... 	 NVSS J231101+020504 	  BLL  	  VLA  	0.661	 ... 	 ... 
664	J2321.4+1738  	350.359	17.647	94.418	-40.19	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
665	J2323.0-4919  	350.759	-49.322	334.47	-62.042	 ... 	 1RXS 232256.7-491658 	  AGN  	 ... 	 ... 	 ... 	3
666	J2325.8-4043  	351.461	-40.718	349.829	-67.745	 ... 	 1ES 2322-409 	  BLL  	  VLA  	0.7	 ... 	3
667	J2328.6+1209  	352.168	12.155	93.184	-45.882	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
668	J2329.2+3755  	352.301	37.931	105.532	-22.146	 ... 	 NVSS J232914+375414 	  BLL  	  VLA  	0.946	 ... 	14
669	J2330.3-4745  	352.597	-47.763	335.014	-64.004	 ... 	 PKS 2326-477 	  AGN  	  VLA  	0.973	 ... 	 ... 
670	J2333.0-5535  	353.257	-55.587	324.029	-58.213	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
671	J2334.2+4319  	353.562	43.32	108.343	-17.355	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
672	J2339.7-0531  	354.928	-5.524	81.415	-62.464	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
673	J2347.3+0710  	356.833	7.174	96.289	-52.35	 ... 	 PMN J2346+0705  	  FSRQ  	  VLA  	0.909	 ... 	 ... 
674	J2350.1-3005  	357.531	-30.089	16.912	-76.233	 ... 	 1RXS 235035.3-300537 	  AGN  	 ... 	 ... 	 ... 	3
675	 	  	  	  	  	  	 2QZ J235021.5-300039  	  AGN  	  	0	  	  
676	J2352.1+1752  	358.026	17.869	103.551	-42.759	 ... 	 87GB 234934.7+173227 	  BLL  	  VLA  	0.669	 ... 	 ... 
677	J2355.9-6613  	358.993	-66.232	311.567	-49.956	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
678	J2356.0-5253  	359.005	-52.9	320.999	-62.242	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 	 ... 
679	J2356.1+4037  	359.049	40.632	111.741	-21.036	 ... 	 NVSS J235612+403648 	  AGN  	 ... 	 ... 	 ... 	3
680	J2357.2+0445  	359.321	4.76	98.589	-55.531	 ... 	 TXS 2353+042 	  FSRQ  	 ... 	 ... 	 ... 	3
681	 	  	  	  	  	  	 RX J2357.4+0458  	  AGN  	  	0	  	  
682	J2358.5-1809  	359.63	-18.161	66.514	-74.87	 ... 	 PKS 2355-183  	  AGN  	 ... 	 ... 	 ... 	3

{a}	Designator for an EGRET source that is positionally associated.
{b}	Indicates what (if any) additional data was considered in determining the new association.
{c}	A figure-of-merit (FOM) value for sources that were associated using the technique defined in the 1LAC paper (Abdo et al. 2010k); an ellipsis indicates an affiliation, which does not have enough information to calculate a FOM.
{d}	Waveband or catalog with association candidates.

References:
1	Abdo et al. (2010c)
2	Abdo et al. (2010e)
3	Abdo et al. (2010k)
4	Abdo et al. (2011a)
5	Aharonian et al. (2006)
6	Aharonian et al. (2008)
7	Bird et al. (2010)
8	Castro & Slane (2010)
9	Cusumano et al. (2010)
10	Ghirlanda et al. (2010)
11	Mahony et al. (2010)
12	Mirabal (2009)
13	Mirabal et al. (2010)
14	Stephen et al. (2010)
15	Voges et al. (1994, 1999, 2000a,b)
16	Watson et al. (2008)

